Certified quantum non-demolition measurement of material systems

An extensive debate on quantum non-demolition (QND) measurement, reviewed in Grangier et al. [Nature, {\bf 396}, 537 (1998)], finds that true QND measurements must have both non-classical state-preparation capability and non-classical information-damage tradeoff. Existing figures of merit for these non-classicality criteria require direct measurement of the signal variable and are thus difficult to apply to optically-probed material systems. Here we describe a method to demonstrate both criteria without need for to direct signal measurements. Using a covariance matrix formalism and a general noise model, we compute meter observables for QND measurement triples, which suffice to compute all QND figures of merit. The result will allow certified QND measurement of atomic spin ensembles using existing techniques.

==> anc/ThreePulseCMCalculator.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 6.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    254877,       5953]
NotebookOptionsPosition[    250426,       5803]
NotebookOutlinePosition[    250877,       5821]
CellTagsIndexPosition[    250834,       5818]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Calculational notebook  for ``",
 StyleBox["Characterization of quantum-non-demolition measurements of atomic \
ensembles.",
  FontSlant->"Italic"],
 "''\n",
 StyleBox["Morgan Mitchell 28 March 2012", "Subsubtitle"]
}], "Title",
 CellChangeTimes->{{3.398692920771778*^9, 3.398692963584826*^9}, {
  3.4028192416214848`*^9, 3.4028192422621183`*^9}, {3.40315542679753*^9, 
  3.4031554312350874`*^9}, {3.4128343134029284`*^9, 3.412834320481098*^9}, {
  3.415351075179253*^9, 3.415351076886492*^9}, {3.535964711282481*^9, 
  3.535964717551355*^9}, {3.535966430183619*^9, 3.535966440227895*^9}, {
  3.5359664705119467`*^9, 3.535966472667647*^9}, {3.535979044610745*^9, 
  3.535979058127614*^9}, {3.536260044974188*^9, 3.536260050612158*^9}, {
  3.54193845668534*^9, 3.5419384675841227`*^9}}],

Cell[TextData[{
 "\nCovariance matrix calculation of light-matter interactions describing \
three-pulse QND measurements.  Corresponding locations in the text are given \
in ",
 StyleBox["blue",
  FontColor->RGBColor[0, 0, 1]],
 ".\n\nUseful objects + Routines"
}], "Subsubtitle",
 CellChangeTimes->{{3.398693020835559*^9, 3.3986930247887344`*^9}, {
  3.3986931273056717`*^9, 3.398693805751856*^9}, {3.398693857315016*^9, 
  3.3986938653307433`*^9}, {3.398693920065819*^9, 3.3986939427223587`*^9}, {
  3.398696733842402*^9, 3.3986967662959423`*^9}, {3.398699199420571*^9, 
  3.3986992004830847`*^9}, {3.4128343326374264`*^9, 3.4128343765283318`*^9}, {
  3.415351078766523*^9, 3.41535110358246*^9}, {3.41584785601668*^9, 
  3.415847865751244*^9}, {3.535964730372735*^9, 3.535964766862142*^9}, {
  3.536125021350984*^9, 3.5361250226985493`*^9}, {3.536143775921502*^9, 
  3.5361438041108847`*^9}, {3.5361693300069637`*^9, 3.536169335990012*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"I2", " ", "=", " ", 
   RowBox[{"IdentityMatrix", "[", "2", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Z2", " ", "=", " ", 
   RowBox[{"0", " ", "I2"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"I3", " ", "=", " ", 
   RowBox[{"IdentityMatrix", "[", "3", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Z3", " ", "=", " ", 
   RowBox[{"0", " ", "I3"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"I6", " ", "=", " ", 
   RowBox[{"IdentityMatrix", "[", "6", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"I9", " ", "=", " ", 
   RowBox[{"IdentityMatrix", "[", "9", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"I12", " ", "=", " ", 
   RowBox[{"IdentityMatrix", "[", "12", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.3986720559915376`*^9, 3.3986721877900996`*^9}, {
   3.3986722878538804`*^9, 3.398672313197955*^9}, {3.398693079367558*^9, 
   3.3986930882426715`*^9}, {3.39869420922577*^9, 3.3986942121633077`*^9}, {
   3.3995701942941017`*^9, 3.399570218185032*^9}, {3.3995705125012994`*^9, 
   3.3995705139075675`*^9}, 3.399570657159401*^9, {3.3995716070621843`*^9, 
   3.3995716202654786`*^9}, {3.4128346706708393`*^9, 3.412834735280628*^9}, {
   3.4128378260339985`*^9, 3.4128378327688475`*^9}, {3.4128415049985976`*^9, 
   3.412841507436051*^9}, {3.412849350781373*^9, 3.4128493567814493`*^9}, {
   3.4133661186313567`*^9, 3.4133661187094827`*^9}, {3.4133662639300914`*^9, 
   3.4133662641644697`*^9}, {3.415351339649042*^9, 3.415351340491778*^9}, {
   3.4153515949335003`*^9, 3.4153516009218473`*^9}, {3.415847754050333*^9, 
   3.4158477799709673`*^9}, {3.4158539438887167`*^9, 3.415853950721222*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Name3", "[", 
   RowBox[{"A_", ",", "B_", ",", "C_"}], "]"}], " ", ":=", " ", 
  RowBox[{"ToExpression", "[", 
   RowBox[{"StringJoin", "[", 
    RowBox[{
     RowBox[{"ToString", "[", "A", "]"}], ",", 
     RowBox[{"ToString", "[", "B", "]"}], ",", 
     RowBox[{"ToString", "[", "C", "]"}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Sym", "[", 
   RowBox[{"Char_", ",", "Dim_"}], "]"}], " ", ":=", " ", 
  RowBox[{"Table", "[", " ", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"j", ">", "i"}], ",", 
      RowBox[{"Name3", "[", 
       RowBox[{"Char", ",", "i", ",", "j"}], "]"}], ",", 
      RowBox[{"Name3", "[", 
       RowBox[{"Char", ",", "j", ",", "i"}], "]"}], ",", 
      RowBox[{"Name3", "[", 
       RowBox[{"Char", ",", "i", ",", "i"}], "]"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "Dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "Dim"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Gen", "[", 
   RowBox[{"Char_", ",", "Dim_"}], "]"}], " ", ":=", " ", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Name3", "[", 
     RowBox[{"Char", ",", "i", ",", "j"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "Dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "Dim"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DSum2", "[", 
    RowBox[{"A_", ",", "B_"}], "]"}], ":=", " ", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"dA", ",", "dB", ",", "temp"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"dA", "=", 
       RowBox[{"Length", "[", "A", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"dB", " ", "=", " ", 
       RowBox[{"Length", "[", "B", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"temp", " ", "=", " ", 
       RowBox[{"Table", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{"dA", "+", "dB"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"dA", "+", "dB"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"temp", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "j"}], "]"}], "]"}], "=", 
         RowBox[{"A", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "j"}], "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "dA"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "dA"}], "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"temp", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"i", "+", "dA"}], ",", 
            RowBox[{"j", "+", "dA"}]}], "]"}], "]"}], "=", 
         RowBox[{"B", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "j"}], "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "dB"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "dB"}], "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"Return", "[", "temp", "]"}], ";"}]}], "\[IndentingNewLine]", 
    "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.412842141745269*^9, 3.4128421429484015`*^9}, {
   3.41284223488649*^9, 3.4128422429490414`*^9}, {3.4128422846368084`*^9, 
   3.4128422984025216`*^9}, {3.412842365168574*^9, 3.412842365684202*^9}, {
   3.412842431606738*^9, 3.4128424339505186`*^9}, {3.4128424899668603`*^9, 
   3.4128426058745937`*^9}, {3.412845320657423*^9, 3.4128453372201347`*^9}, {
   3.4128456593336325`*^9, 3.412845676380726*^9}, {3.415820898902466*^9, 
   3.415820908714711*^9}, {3.415820944010524*^9, 3.415820954523653*^9}, {
   3.41582099880511*^9, 3.415821106370284*^9}, {3.4158211660708437`*^9, 
   3.415821205998301*^9}, {3.415821313445506*^9, 3.41582131875546*^9}, {
   3.415821380972569*^9, 3.415821437911968*^9}, {3.4158214699333687`*^9, 
   3.4158214813441687`*^9}, {3.415822074574534*^9, 3.415822250885137*^9}, {
   3.4158222817701883`*^9, 3.41582229390821*^9}, {3.415822337033545*^9, 
   3.415822381449559*^9}, {3.415822483254155*^9, 3.415822720118135*^9}, {
   3.4158228921365967`*^9, 3.415823079853305*^9}, {3.415823119095088*^9, 
   3.415823119904814*^9}, {3.415823188998684*^9, 3.4158232009824*^9}, {
   3.415823256382728*^9, 3.415823292907186*^9}, {3.415823348439967*^9, 
   3.415823357330188*^9}, {3.4158235785032473`*^9, 3.415823769306282*^9}, {
   3.4158238107791967`*^9, 3.415823827766636*^9}, {3.4158239771346073`*^9, 
   3.4158240409562063`*^9}, {3.4158240865537853`*^9, 3.415824131394685*^9}, {
   3.415824232040966*^9, 3.415824234416132*^9}, 3.4158242938783207`*^9, {
   3.415824345744608*^9, 3.415824485344036*^9}, {3.41582452159295*^9, 
   3.415824580302587*^9}, 3.4158246300705023`*^9, {3.415824674285943*^9, 
   3.415824739555534*^9}, 3.415825000504974*^9, {3.415847816633575*^9, 
   3.415847831008027*^9}, 3.415853868088958*^9}],

Cell[CellGroupData[{

Cell["Description of the system", "Subtitle",
 CellChangeTimes->{{3.535964793532414*^9, 3.5359648123570833`*^9}, {
  3.5359654389509287`*^9, 3.535965449340352*^9}, {3.535966493235032*^9, 
  3.535966495963936*^9}}],

Cell[TextData[{
 "We take our vector of observables to be v = {",
 Cell[BoxData[
  FormBox[
   SubscriptBox["J", "c"], TraditionalForm]]],
 ",",
 Cell[BoxData[
  FormBox[
   SubscriptBox["J", "y"], TraditionalForm]]],
 ",",
 Cell[BoxData[
  FormBox[
   SubscriptBox["J", "z"], TraditionalForm]]],
 ",",
 Cell[BoxData[
  FormBox[
   SubscriptBox["P", "x"], TraditionalForm]]],
 ",",
 Cell[BoxData[
  FormBox[
   SubscriptBox["P", "y"], TraditionalForm]]],
 ",",
 Cell[BoxData[
  FormBox[
   SubscriptBox["P", "z"], TraditionalForm]]],
 ",",
 Cell[BoxData[
  FormBox[
   SubscriptBox["Q", "x"], TraditionalForm]]],
 ",",
 Cell[BoxData[
  FormBox[
   SubscriptBox["Q", "y"], TraditionalForm]]],
 ",",
 Cell[BoxData[
  FormBox[
   SubscriptBox["Q", "z"], TraditionalForm]]],
 ",",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    SubscriptBox["R", "x"]}], TraditionalForm]]],
 ",",
 Cell[BoxData[
  FormBox[
   SubscriptBox["R", "y"], TraditionalForm]]],
 ",",
 Cell[BoxData[
  FormBox[
   SubscriptBox["R", "z"], TraditionalForm]]],
 "}, where J is for the atoms and P,Q,R are for the first, second, and third \
pulses.  The ``classical component'' is x in all cases.  While classical, \
this still may have fluctuations.  \n\nThe fluctuations are described by the \
covariance matrix, with initial value Ga0.  We do not specify Ga0, except \
that there are no prior correlations between the atomic variables J and the \
optical variables S.  "
}], "Subsubtitle",
 CellChangeTimes->{{3.4028194302957745`*^9, 3.402819454983591*^9}, {
   3.4128344716070657`*^9, 3.412834574763976*^9}, 3.4128350434232254`*^9, 
   3.41283507940783*^9, {3.4128503074186172`*^9, 3.4128503467003703`*^9}, 
   3.535964830406543*^9, {3.5359648662224283`*^9, 3.535964882435699*^9}, {
   3.535965454963456*^9, 3.535965639185047*^9}, {3.5359658786276083`*^9, 
   3.5359659583221893`*^9}, {3.53596651856349*^9, 3.535966519002153*^9}, {
   3.535976863139203*^9, 3.53597695776474*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"Ga0", " ", "=", " ", 
    RowBox[{"DSum2", "[", 
     RowBox[{
      RowBox[{"Sym", "[", 
       RowBox[{"J", ",", "3"}], "]"}], ",", 
      RowBox[{"Sym", "[", 
       RowBox[{"C", ",", "9"}], "]"}]}], "]"}]}], ")"}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.4128347112648497`*^9, 3.412834787546588*^9}, {
   3.4128348236093187`*^9, 3.4128349008441877`*^9}, {3.412834935813162*^9, 
   3.4128349437663374`*^9}, 3.4128349955322933`*^9, {3.412841774102806*^9, 
   3.4128419478065276`*^9}, {3.4128502832464333`*^9, 
   3.4128502937153172`*^9}, {3.4128507585337667`*^9, 
   3.4128507586587687`*^9}, {3.4128618072459335`*^9, 
   3.4128618143084784`*^9}, {3.4130213027128086`*^9, 3.413021302900304*^9}, 
   3.4130255223005066`*^9, 3.4130256627710543`*^9, {3.4130258452577653`*^9, 
   3.413025879367577*^9}, 3.4130261798870487`*^9, {3.4133662775396404`*^9, 
   3.413366277914645*^9}, {3.4133664979799623`*^9, 3.413366516808328*^9}, {
   3.413376877503709*^9, 3.4133768815350103`*^9}, {3.4153511312089453`*^9, 
   3.415351213076624*^9}, {3.415351243844634*^9, 3.415351334074719*^9}, {
   3.415351388889748*^9, 3.415351395961948*^9}, {3.415368060960598*^9, 
   3.415368062311623*^9}, {3.415824766844565*^9, 3.415824814457653*^9}, {
   3.41582488838929*^9, 3.4158249304820013`*^9}, {3.41582498708852*^9, 
   3.4158249914628267`*^9}, 3.415853865745495*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"J11", "J12", "J13", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"J12", "J22", "J23", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"J13", "J23", "J33", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "C11", "C12", "C13", "C14", "C15", "C16", "C17", "C18", 
      "C19"},
     {"0", "0", "0", "C12", "C22", "C23", "C24", "C25", "C26", "C27", "C28", 
      "C29"},
     {"0", "0", "0", "C13", "C23", "C33", "C34", "C35", "C36", "C37", "C38", 
      "C39"},
     {"0", "0", "0", "C14", "C24", "C34", "C44", "C45", "C46", "C47", "C48", 
      "C49"},
     {"0", "0", "0", "C15", "C25", "C35", "C45", "C55", "C56", "C57", "C58", 
      "C59"},
     {"0", "0", "0", "C16", "C26", "C36", "C46", "C56", "C66", "C67", "C68", 
      "C69"},
     {"0", "0", "0", "C17", "C27", "C37", "C47", "C57", "C67", "C77", "C78", 
      "C79"},
     {"0", "0", "0", "C18", "C28", "C38", "C48", "C58", "C68", "C78", "C88", 
      "C89"},
     {"0", "0", "0", "C19", "C29", "C39", "C49", "C59", "C69", "C79", "C89", 
      "C99"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.4128349537195263`*^9, 3.4128349618914537`*^9}, 
   3.412834996204173*^9, 3.4128415138421783`*^9, {3.412841919525097*^9, 
   3.4128419481034045`*^9}, 3.4128502944965773`*^9, 3.4128503504035425`*^9, 
   3.4128507592681513`*^9, 3.41286181529286*^9, 3.4129477347472396`*^9, 
   3.412956203159486*^9, 3.412956445740341*^9, 3.413011365511582*^9, 
   3.413021303509663*^9, 3.413023982843302*^9, 3.4130255227692623`*^9, 
   3.4130256632241855`*^9, 3.41302588039884*^9, 3.4130261803558044`*^9, 
   3.413366063208772*^9, 3.4133661217563963`*^9, 3.4133662786646547`*^9, {
   3.413366507917589*^9, 3.4133665170427065`*^9}, 3.413376881910015*^9, 
   3.414824444094216*^9, 3.41494626968715*^9, 3.4149887248497143`*^9, 
   3.41500298853125*^9, 3.415351345194618*^9, 3.4153513989753447`*^9, 
   3.415368065248229*^9, 3.415806365525166*^9, 3.415810288749713*^9, 
   3.415824815198904*^9, {3.415824922895791*^9, 3.4158250037462673`*^9}, 
   3.4158478720264587`*^9, 3.4158538718335733`*^9, 3.415958672261936*^9, 
   3.416289783453639*^9, 3.535965056339273*^9, 3.535970338778776*^9, 
   3.535970403093753*^9, 3.535976814561717*^9, 3.53597702294937*^9, 
   3.536148779388398*^9, 3.536163414642557*^9, 3.536164024998077*^9, 
   3.5361642165283823`*^9, 3.536164250045443*^9, {3.5361644277377243`*^9, 
   3.536164453652686*^9}, 3.536164569295629*^9, 3.536165567433014*^9, 
   3.536165704187976*^9, 3.541774535027602*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "The Hamiltonian coupling the signal (J) and meters S \[Element] (P,Q,R) is \
always g Jz Sz.  This produces input output relations which to first order \
alter only Jy and Sy.  ",
 StyleBox["[[ After Eq. 18 ]]",
  FontColor->RGBColor[0, 0, 1]]
}], "Subsubtitle",
 CellChangeTimes->{{3.4028194302957745`*^9, 3.402819454983591*^9}, {
   3.4128344716070657`*^9, 3.412834574763976*^9}, 3.4128350434232254`*^9, 
   3.41283507940783*^9, {3.4128503074186172`*^9, 3.4128503467003703`*^9}, 
   3.535964830406543*^9, {3.5359648662224283`*^9, 3.535964882435699*^9}, {
   3.535965454963456*^9, 3.535965639185047*^9}, {3.5359658786276083`*^9, 
   3.5359659583221893`*^9}, {3.53596651856349*^9, 3.535966519002153*^9}, {
   3.535976863139203*^9, 3.53597695776474*^9}, {3.535979280064295*^9, 
   3.535979281530134*^9}, {3.535979669976563*^9, 3.535979746679751*^9}, {
   3.5359798618217907`*^9, 3.5359798637618427`*^9}, {3.536143708361437*^9, 
   3.536143742654771*^9}, 3.5361438916520767`*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"JSRot", " ", "=", " ", 
   RowBox[{"0", " ", "I6"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"JSRot", "[", 
    RowBox[{"[", 
     RowBox[{"2", ",", "6"}], "]"}], "]"}], " ", "=", " ", 
   RowBox[{"kap", " ", "JcIn"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"JSRot", "[", 
    RowBox[{"[", 
     RowBox[{"5", ",", "3"}], "]"}], "]"}], " ", "=", " ", 
   RowBox[{"kap", " ", "ScIn"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"JSRot", "//", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FullRot", " ", "=", " ", 
   RowBox[{"DSum2", "[", 
    RowBox[{"JSRot", ",", 
     RowBox[{"0", " ", "I6"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"FullRot", " ", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{
  3.412845300063409*^9, {3.412845629895756*^9, 3.412845642099037*^9}, {
   3.4128456961622295`*^9, 3.4128456964122324`*^9}, {3.412845970696993*^9, 
   3.412846010463127*^9}, {3.4128460729639273`*^9, 3.4128461170426164`*^9}, {
   3.412846521469668*^9, 3.412846710675215*^9}, {3.4128467591758356`*^9, 
   3.4128467708478603`*^9}, 3.4128468588802366`*^9, {3.412846914396572*^9, 
   3.412846958819016*^9}, {3.4128470025227003`*^9, 3.41284714152448*^9}, {
   3.412847226572443*^9, 3.412847422606202*^9}, 3.4128474765287676`*^9, {
   3.412847514279251*^9, 3.412847535092017*^9}, {3.412848268632656*^9, 
   3.412848643540515*^9}, {3.41284869218114*^9, 3.4128487303532457`*^9}, 
   3.4128487735878973`*^9, {3.412848836057047*^9, 3.4128488368226767`*^9}, {
   3.4128491037938366`*^9, 3.4128491293097878`*^9}, {3.4128491805916944`*^9, 
   3.412849183435481*^9}, {3.412849265717784*^9, 3.412849271561609*^9}, {
   3.4128497408488655`*^9, 3.4128497507552423`*^9}, 3.412850362247444*^9, {
   3.4128506854078307`*^9, 3.412850689720386*^9}, {3.412862228904882*^9, 
   3.412862230795519*^9}, {3.412862364202623*^9, 3.412862378015211*^9}, {
   3.412948043782445*^9, 3.4129480510169125`*^9}, {3.412948161049571*^9, 
   3.412948161205823*^9}, {3.4129484802255316`*^9, 3.412948643446371*^9}, {
   3.4129488958558517`*^9, 3.4129489446533513`*^9}, {3.4129491989222994`*^9, 
   3.41294921253211*^9}, 3.4129492467675805`*^9, {3.412949806859567*^9, 
   3.412949812219011*^9}, {3.412956370948599*^9, 3.4129563989250097`*^9}, 
   3.4129564621265917`*^9, {3.4130120150823965`*^9, 3.4130120152386484`*^9}, 
   3.413013140065546*^9, {3.413025117310948*^9, 3.413025119889106*^9}, {
   3.413025927227565*^9, 3.4130259375870724`*^9}, {3.4130304273827558`*^9, 
   3.4130305144776206`*^9}, {3.413030606306921*^9, 3.4130306072131824`*^9}, {
   3.413366146491088*^9, 3.4133661490848713`*^9}, {3.413371518218281*^9, 
   3.413371524593362*^9}, {3.41337180920638*^9, 3.413371849488146*^9}, 
   3.4133718825823193`*^9, 3.4133719600989366`*^9, {3.413372052162615*^9, 
   3.41337205374076*^9}, {3.41337310059791*^9, 3.4133731113792977`*^9}, 
   3.4133748045396748`*^9, {3.415351438103146*^9, 3.415351505985343*^9}, {
   3.4158250243079433`*^9, 3.415825034547249*^9}, {3.415825064864868*^9, 
   3.415825076701746*^9}, {3.415848205356583*^9, 3.415848275577136*^9}, {
   3.4158484007406673`*^9, 3.4158484009799423`*^9}, {3.4158484796305857`*^9, 
   3.415848501061507*^9}, {3.4158485410365343`*^9, 3.4158485414984713`*^9}, {
   3.415849526815493*^9, 3.415849530145567*^9}, {3.415849687568698*^9, 
   3.415849729055282*^9}, {3.415849839793108*^9, 3.41584985271775*^9}, {
   3.4158499589299927`*^9, 3.4158499843795*^9}, {3.415851613536139*^9, 
   3.415851647268918*^9}, 3.415851813103407*^9, {3.415852673199329*^9, 
   3.4158526794716*^9}, {3.415852879482802*^9, 3.4158530003431253`*^9}, {
   3.41585304155617*^9, 3.4158531727543993`*^9}, {3.415853238821843*^9, 
   3.41585332608283*^9}, {3.4158536281332407`*^9, 3.41585376351635*^9}, {
   3.4158538382481403`*^9, 3.41585384738096*^9}, {3.415853882313987*^9, 
   3.415853916853416*^9}, {3.4158540877338333`*^9, 3.4158541036572847`*^9}, {
   3.5359650387227573`*^9, 3.535965039697118*^9}, {3.535967001424795*^9, 
   3.535967003917362*^9}, {3.535967056814309*^9, 3.535967097795905*^9}, {
   3.535967144796218*^9, 3.535967167492792*^9}, {3.53596720429878*^9, 
   3.535967268868469*^9}, {3.535970313125942*^9, 3.535970313203336*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"JcIn", " ", "kap"}]},
     {"0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{"kap", " ", "ScIn"}], "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.4128456426615443`*^9, {3.412845684974586*^9, 3.412845722537567*^9}, 
   3.412846010853757*^9, {3.412846106604983*^9, 3.4128461176207485`*^9}, {
   3.4128465762359943`*^9, 3.4128466004238033`*^9}, 3.4128467109095926`*^9, 
   3.412847084695627*^9, {3.412847322042415*^9, 3.4128473293393836`*^9}, 
   3.4128474231843348`*^9, 3.4128474905758224`*^9, 3.4128475359045277`*^9, {
   3.412848391102974*^9, 3.412848403571765*^9}, 3.41284843486864*^9, 
   3.412848621196765*^9, 3.4128488866198707`*^9, 3.412849130184799*^9, 
   3.4128491839511127`*^9, 3.4128492725147457`*^9, 3.4128497518646317`*^9, {
   3.412850353044202*^9, 3.412850362841202*^9}, 3.412850692064166*^9, 
   3.4128507617369328`*^9, 3.4128618176835003`*^9, 3.412862231889276*^9, 
   3.4128623791558437`*^9, 3.412947736591013*^9, 3.4129480527200594`*^9, 
   3.412948162268337*^9, 3.412948545195113*^9, {3.4129485966488967`*^9, 
   3.4129486459307775`*^9}, {3.412948919621781*^9, 3.4129489452783594`*^9}, 
   3.412949213297759*^9, 3.412949247361349*^9, 3.412949813703405*^9, 
   3.412956205205193*^9, {3.4129564507798023`*^9, 3.412956467388958*^9}, 
   3.4130113671991034`*^9, 3.413012015613653*^9, 3.4130131404718013`*^9, 
   3.413021306900201*^9, 3.4130239845776987`*^9, 3.413025120842243*^9, 
   3.4130255248005385`*^9, 3.4130256653492126`*^9, 3.4130258857582836`*^9, 
   3.413025938071453*^9, 3.4130261836839724`*^9, {3.4133661284752326`*^9, 
   3.4133661502098856`*^9}, 3.413366309227546*^9, 3.4133665265115776`*^9, 
   3.4133715255777497`*^9, {3.413371863597701*^9, 3.413371882926074*^9}, 
   3.4133719606770687`*^9, 3.4133720542876425`*^9, 3.413373113113695*^9, 
   3.4133747724767647`*^9, 3.413374804930305*^9, 3.4133768853006835`*^9, 
   3.4148244460161033`*^9, 3.414946272272553*^9, 3.414988726582575*^9, 
   3.4150029890625*^9, 3.415351446194015*^9, {3.41535148319814*^9, 
   3.415351506825968*^9}, {3.415368068086965*^9, 3.415368086547476*^9}, 
   3.415806367258336*^9, 3.415810290627384*^9, 3.415825079565091*^9, 
   3.415851736379963*^9, 3.415852687936397*^9, 3.415853153160899*^9, {
   3.415853713255845*^9, 3.415853732706324*^9}, 3.415853764097028*^9, 
   3.415853917948958*^9, 3.415853960458982*^9, 3.4159586747775774`*^9, 
   3.416289786813057*^9, {3.535965048642543*^9, 3.53596505932622*^9}, 
   3.535967074837556*^9, {3.535967229180232*^9, 3.535967256547688*^9}, 
   3.535967342205182*^9, 3.5359703388159037`*^9, 3.53597040316031*^9, 
   3.535976814614409*^9, 3.53597702300134*^9, 3.536148779467622*^9, 
   3.5361634147628593`*^9, 3.5361640250947723`*^9, 3.5361642166101847`*^9, 
   3.536164250128501*^9, {3.5361644278174877`*^9, 3.536164453735139*^9}, 
   3.536164569362116*^9, 3.536165567533628*^9, 3.5361657042882137`*^9, 
   3.541774535131907*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"JcIn", " ", "kap"}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{"kap", " ", "ScIn"}], "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.4128456426615443`*^9, {3.412845684974586*^9, 3.412845722537567*^9}, 
   3.412846010853757*^9, {3.412846106604983*^9, 3.4128461176207485`*^9}, {
   3.4128465762359943`*^9, 3.4128466004238033`*^9}, 3.4128467109095926`*^9, 
   3.412847084695627*^9, {3.412847322042415*^9, 3.4128473293393836`*^9}, 
   3.4128474231843348`*^9, 3.4128474905758224`*^9, 3.4128475359045277`*^9, {
   3.412848391102974*^9, 3.412848403571765*^9}, 3.41284843486864*^9, 
   3.412848621196765*^9, 3.4128488866198707`*^9, 3.412849130184799*^9, 
   3.4128491839511127`*^9, 3.4128492725147457`*^9, 3.4128497518646317`*^9, {
   3.412850353044202*^9, 3.412850362841202*^9}, 3.412850692064166*^9, 
   3.4128507617369328`*^9, 3.4128618176835003`*^9, 3.412862231889276*^9, 
   3.4128623791558437`*^9, 3.412947736591013*^9, 3.4129480527200594`*^9, 
   3.412948162268337*^9, 3.412948545195113*^9, {3.4129485966488967`*^9, 
   3.4129486459307775`*^9}, {3.412948919621781*^9, 3.4129489452783594`*^9}, 
   3.412949213297759*^9, 3.412949247361349*^9, 3.412949813703405*^9, 
   3.412956205205193*^9, {3.4129564507798023`*^9, 3.412956467388958*^9}, 
   3.4130113671991034`*^9, 3.413012015613653*^9, 3.4130131404718013`*^9, 
   3.413021306900201*^9, 3.4130239845776987`*^9, 3.413025120842243*^9, 
   3.4130255248005385`*^9, 3.4130256653492126`*^9, 3.4130258857582836`*^9, 
   3.413025938071453*^9, 3.4130261836839724`*^9, {3.4133661284752326`*^9, 
   3.4133661502098856`*^9}, 3.413366309227546*^9, 3.4133665265115776`*^9, 
   3.4133715255777497`*^9, {3.413371863597701*^9, 3.413371882926074*^9}, 
   3.4133719606770687`*^9, 3.4133720542876425`*^9, 3.413373113113695*^9, 
   3.4133747724767647`*^9, 3.413374804930305*^9, 3.4133768853006835`*^9, 
   3.4148244460161033`*^9, 3.414946272272553*^9, 3.414988726582575*^9, 
   3.4150029890625*^9, 3.415351446194015*^9, {3.41535148319814*^9, 
   3.415351506825968*^9}, {3.415368068086965*^9, 3.415368086547476*^9}, 
   3.415806367258336*^9, 3.415810290627384*^9, 3.415825079565091*^9, 
   3.415851736379963*^9, 3.415852687936397*^9, 3.415853153160899*^9, {
   3.415853713255845*^9, 3.415853732706324*^9}, 3.415853764097028*^9, 
   3.415853917948958*^9, 3.415853960458982*^9, 3.4159586747775774`*^9, 
   3.416289786813057*^9, {3.535965048642543*^9, 3.53596505932622*^9}, 
   3.535967074837556*^9, {3.535967229180232*^9, 3.535967256547688*^9}, 
   3.535967342205182*^9, 3.5359703388159037`*^9, 3.53597040316031*^9, 
   3.535976814614409*^9, 3.53597702300134*^9, 3.536148779467622*^9, 
   3.5361634147628593`*^9, 3.5361640250947723`*^9, 3.5361642166101847`*^9, 
   3.536164250128501*^9, {3.5361644278174877`*^9, 3.536164453735139*^9}, 
   3.536164569362116*^9, 3.536165567533628*^9, 3.5361657042882137`*^9, 
   3.541774535137002*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "The above describes the change in the flucutation (or quantum) components.  \
The below includes the loss in the interacting variables.  These give the \
transformation matrices M.  ",
 StyleBox["[[ After Eq. 18 ]]",
  FontColor->RGBColor[0, 0, 1]]
}], "Subsubtitle",
 CellChangeTimes->{{3.415854137574957*^9, 3.4158542020643578`*^9}, {
  3.535967366816818*^9, 3.535967380476739*^9}, {3.5361438671665783`*^9, 
  3.5361438811409283`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"LossJS", "=", " ", 
    RowBox[{
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"rA", " ", "I3"}], ",", "Z3", ",", "Z3", ",", "Z3"}], "}"}], 
       ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"Z3", ",", 
         RowBox[{"rL", " ", "I3"}], ",", "Z3", ",", "Z3"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"Z3", ",", "Z3", ",", " ", "I3", ",", "Z3"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"Z3", ",", "Z3", ",", "Z3", ",", "I3"}], "}"}]}], 
      "\[IndentingNewLine]", "}"}], " ", "//", "ArrayFlatten"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MA", " ", "=", " ", 
   RowBox[{"LossJS", " ", "+", " ", "FullRot"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"MA", "//", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S1S2Swap", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"SwapS1S2", " ", "=", " ", 
   RowBox[{
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"I3", ",", "Z3", ",", "Z3", ",", "Z3"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"Z3", ",", "Z3", ",", "I3", ",", "Z3"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"Z3", ",", "I3", ",", "Z3", ",", "Z3"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"Z3", ",", "Z3", ",", "Z3", ",", "I3"}], "}"}]}], 
     "\[IndentingNewLine]", "}"}], " ", "//", "ArrayFlatten"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SwapS1S3", " ", "=", " ", 
   RowBox[{
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"I3", ",", "Z3", ",", "Z3", ",", "Z3"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"Z3", ",", "Z3", ",", "Z3", ",", "I3"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"Z3", ",", "Z3", ",", "I3", ",", "Z3"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"Z3", ",", "I3", ",", "Z3", ",", "Z3"}], "}"}]}], 
     "\[IndentingNewLine]", "}"}], " ", "//", "ArrayFlatten"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MB", " ", "=", " ", 
   RowBox[{"SwapS1S2", ".", "MA", ".", "SwapS1S2"}]}], ";"}], "\n", 
 RowBox[{"MB", "//", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MC", " ", "=", " ", 
   RowBox[{"SwapS1S3", ".", "MA", ".", "SwapS1S3"}]}], ";"}], "\n", 
 RowBox[{"MC", " ", "//", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MAT", " ", "=", " ", 
   RowBox[{"Transpose", "[", "MA", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MBT", " ", "=", " ", 
   RowBox[{"Transpose", "[", "MB", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MCT", " ", "=", " ", 
   RowBox[{"Transpose", "[", "MC", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.3986722406501513`*^9, 3.3986723471671395`*^9}, {
   3.3986724021522183`*^9, 3.398672483715762*^9}, {3.39867255345103*^9, 
   3.3986725602323666`*^9}, {3.398672637217727*^9, 3.3986726421709156`*^9}, {
   3.3986726805151567`*^9, 3.3986727017185526`*^9}, {3.3986827455636773`*^9, 
   3.39868288445608*^9}, {3.398683803159584*^9, 3.3986838314575453`*^9}, {
   3.398684792070142*^9, 3.398684799101482*^9}, {3.3986903263909807`*^9, 
   3.3986903305472836`*^9}, 3.39869036428209*^9, {3.398690823866098*^9, 
   3.3986908745078454`*^9}, {3.398690920946534*^9, 3.398690939525135*^9}, {
   3.3986910742160826`*^9, 3.3986910905758767`*^9}, {3.3986911313269196`*^9, 
   3.398691147999087*^9}, {3.3986923719522533`*^9, 3.3986924309686337`*^9}, {
   3.398693107633545*^9, 3.39869310843043*^9}, {3.398693821252054*^9, 
   3.39869383737726*^9}, {3.3986942629920835`*^9, 3.398694264054597*^9}, {
   3.399569653630931*^9, 3.399569783507593*^9}, {3.399569833930114*^9, 
   3.3995699408377323`*^9}, 3.3995700308701344`*^9, 3.39957014065279*^9, {
   3.3995716871257095`*^9, 3.399571795517722*^9}, {3.399571842815202*^9, 
   3.3995721005997515`*^9}, {3.3995721314907722`*^9, 
   3.3995721351001935`*^9}, {3.399572271945695*^9, 3.3995722757894945`*^9}, {
   3.3995727162795076`*^9, 3.3995727394048033`*^9}, {3.3995728110150948`*^9, 
   3.3995728186401925`*^9}, {3.399572873015746*^9, 3.399572873625125*^9}, {
   3.39962520908669*^9, 3.3996252128055105`*^9}, {3.399625312119918*^9, 
   3.399625355855132*^9}, {3.399625407199868*^9, 3.3996254430286813`*^9}, {
   3.399627935790803*^9, 3.399627940868993*^9}, {3.3996282901078377`*^9, 
   3.3996283534836493`*^9}, {3.3996284889853835`*^9, 
   3.3996285136731997`*^9}, {3.399629226385447*^9, 3.399629234901181*^9}, {
   3.3996309567858295`*^9, 3.399631077725484*^9}, {3.399631185336236*^9, 
   3.3996311994145412`*^9}, {3.3996320758007593`*^9, 3.399632080113314*^9}, {
   3.399632126817037*^9, 3.3996321608643475`*^9}, {3.3996325921979938`*^9, 
   3.3996326289640894`*^9}, 3.3996326692771053`*^9, 3.3996327158558264`*^9, {
   3.399632812794567*^9, 3.399632832216691*^9}, 3.399632943311863*^9, {
   3.4028193192474785`*^9, 3.4028193323570213`*^9}, {3.402823239297654*^9, 
   3.4028232476571364`*^9}, {3.4028233547366323`*^9, 3.402823400752846*^9}, 
   3.402823791148468*^9, {3.402823985195305*^9, 3.402823999851367*^9}, {
   3.403159299101356*^9, 3.403159392226356*^9}, {3.4031594773982315`*^9, 
   3.4031594890544815`*^9}, {3.403159640773553*^9, 3.403159640773553*^9}, {
   3.403160071807561*^9, 3.4031600732606955`*^9}, {3.403189273924868*^9, 
   3.4031892792842774`*^9}, 3.4031894085976048`*^9, {3.403414794287305*^9, 
   3.4034148107717853`*^9}, 3.4034148694127855`*^9, 3.4128346449363003`*^9, 
   3.412834773202746*^9, {3.4128351614239807`*^9, 3.4128352087836585`*^9}, {
   3.4128352682996645`*^9, 3.4128352708621807`*^9}, {3.4128353259562836`*^9, 
   3.412835326800039*^9}, {3.4128375959553022`*^9, 3.4128376955248117`*^9}, {
   3.4128377298866053`*^9, 3.412837780858944*^9}, {3.412837845769763*^9, 
   3.41283799248007*^9}, {3.412844946950457*^9, 3.4128449827631865`*^9}, {
   3.412847544357761*^9, 3.4128475685611954`*^9}, {3.412849366594075*^9, 
   3.4128493686409764`*^9}, {3.4133682627994266`*^9, 3.413368327331503*^9}, {
   3.4133683678163958`*^9, 3.413368385019741*^9}, {3.4133685653657994`*^9, 
   3.41336856581893*^9}, {3.415351518734364*^9, 3.41535151890781*^9}, {
   3.415351559835332*^9, 3.415351747412629*^9}, {3.4153691482437*^9, 
   3.41536914850305*^9}, {3.415854012335284*^9, 3.415854042412458*^9}, {
   3.5359767795972757`*^9, 3.53597679235331*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"rA", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "rA", "0", "0", "0", 
      RowBox[{"JcIn", " ", "kap"}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "rA", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "rL", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{"kap", " ", "ScIn"}], "0", "rL", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "rL", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.4128379290557594`*^9, 3.4128379970739965`*^9}, 
   3.4128419566972094`*^9, {3.412847557529804*^9, 3.4128475697174606`*^9}, 
   3.4128489229794784`*^9, 3.4128491435599704`*^9, 3.412849291061858*^9, 
   3.4128493709847565`*^9, 3.4128497545834165`*^9, 3.412850366653751*^9, 
   3.4128507635025806`*^9, 3.412861820308517*^9, 3.4128622356080503`*^9, 
   3.4128623831714945`*^9, 3.4129490886395693`*^9, 3.41294927128399*^9, 
   3.4129498227347703`*^9, 3.4129564808127737`*^9, 3.4130113769961042`*^9, 
   3.4130120199418335`*^9, 3.41301314314371*^9, 3.413021309556383*^9, 
   3.4130239864370975`*^9, 3.413025122873519*^9, 3.413025534363161*^9, 
   3.413025666755481*^9, 3.4130258872583027`*^9, 3.4130259458215523`*^9, 
   3.4130261854652452`*^9, {3.4133661342253065`*^9, 3.4133661523349133`*^9}, 
   3.413366311086945*^9, 3.413366528574104*^9, 3.413368336972251*^9, {
   3.4133683681757755`*^9, 3.413368385801001*^9}, 3.4133685664908137`*^9, 
   3.413371558875051*^9, 3.4133719625677185`*^9, {3.4133720331623716`*^9, 
   3.4133720605689726`*^9}, 3.413373140207792*^9, 3.41337477369553*^9, 
   3.4133748068834553`*^9, 3.4133768924101496`*^9, 3.4148244474067373`*^9, 
   3.414946274589015*^9, 3.41498872828302*^9, 3.415002990328125*^9, 
   3.415351648645705*^9, 3.415351748020767*^9, 3.415368092696924*^9, 
   3.415369152586198*^9, 3.415806368878237*^9, 3.415810291660157*^9, 
   3.415854067405068*^9, 3.415958676136961*^9, 3.416289788281826*^9, 
   3.535965082554282*^9, 3.5359672885351152`*^9, 3.535967383430772*^9, 
   3.5359703388663387`*^9, 3.5359704032271833`*^9, 3.535976814665731*^9, 
   3.535977023068892*^9, 3.5361487795199823`*^9, 3.536163414812147*^9, 
   3.536164025147849*^9, 3.536164216653447*^9, 3.536164250171235*^9, {
   3.536164427858204*^9, 3.5361644537755938`*^9}, 3.536164569403797*^9, 
   3.536165567575213*^9, 3.536165704341634*^9, 3.5417745351815767`*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"rA", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "rA", "0", "0", "0", "0", "0", "0", 
      RowBox[{"JcIn", " ", "kap"}], "0", "0", "0"},
     {"0", "0", "rA", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "rL", "0", "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{"kap", " ", "ScIn"}], "0", "0", "0", "0", "rL", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "rL", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.4128379290557594`*^9, 3.4128379970739965`*^9}, 
   3.4128419566972094`*^9, {3.412847557529804*^9, 3.4128475697174606`*^9}, 
   3.4128489229794784`*^9, 3.4128491435599704`*^9, 3.412849291061858*^9, 
   3.4128493709847565`*^9, 3.4128497545834165`*^9, 3.412850366653751*^9, 
   3.4128507635025806`*^9, 3.412861820308517*^9, 3.4128622356080503`*^9, 
   3.4128623831714945`*^9, 3.4129490886395693`*^9, 3.41294927128399*^9, 
   3.4129498227347703`*^9, 3.4129564808127737`*^9, 3.4130113769961042`*^9, 
   3.4130120199418335`*^9, 3.41301314314371*^9, 3.413021309556383*^9, 
   3.4130239864370975`*^9, 3.413025122873519*^9, 3.413025534363161*^9, 
   3.413025666755481*^9, 3.4130258872583027`*^9, 3.4130259458215523`*^9, 
   3.4130261854652452`*^9, {3.4133661342253065`*^9, 3.4133661523349133`*^9}, 
   3.413366311086945*^9, 3.413366528574104*^9, 3.413368336972251*^9, {
   3.4133683681757755`*^9, 3.413368385801001*^9}, 3.4133685664908137`*^9, 
   3.413371558875051*^9, 3.4133719625677185`*^9, {3.4133720331623716`*^9, 
   3.4133720605689726`*^9}, 3.413373140207792*^9, 3.41337477369553*^9, 
   3.4133748068834553`*^9, 3.4133768924101496`*^9, 3.4148244474067373`*^9, 
   3.414946274589015*^9, 3.41498872828302*^9, 3.415002990328125*^9, 
   3.415351648645705*^9, 3.415351748020767*^9, 3.415368092696924*^9, 
   3.415369152586198*^9, 3.415806368878237*^9, 3.415810291660157*^9, 
   3.415854067405068*^9, 3.415958676136961*^9, 3.416289788281826*^9, 
   3.535965082554282*^9, 3.5359672885351152`*^9, 3.535967383430772*^9, 
   3.5359703388663387`*^9, 3.5359704032271833`*^9, 3.535976814665731*^9, 
   3.535977023068892*^9, 3.5361487795199823`*^9, 3.536163414812147*^9, 
   3.536164025147849*^9, 3.536164216653447*^9, 3.536164250171235*^9, {
   3.536164427858204*^9, 3.5361644537755938`*^9}, 3.536164569403797*^9, 
   3.536165567575213*^9, 3.536165704341634*^9, 3.541774535212481*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"rA", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "rA", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"JcIn", " ", "kap"}]},
     {"0", "0", "rA", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "rL", "0", "0"},
     {"0", "0", 
      RowBox[{"kap", " ", "ScIn"}], "0", "0", "0", "0", "0", "0", "0", "rL", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "rL"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.4128379290557594`*^9, 3.4128379970739965`*^9}, 
   3.4128419566972094`*^9, {3.412847557529804*^9, 3.4128475697174606`*^9}, 
   3.4128489229794784`*^9, 3.4128491435599704`*^9, 3.412849291061858*^9, 
   3.4128493709847565`*^9, 3.4128497545834165`*^9, 3.412850366653751*^9, 
   3.4128507635025806`*^9, 3.412861820308517*^9, 3.4128622356080503`*^9, 
   3.4128623831714945`*^9, 3.4129490886395693`*^9, 3.41294927128399*^9, 
   3.4129498227347703`*^9, 3.4129564808127737`*^9, 3.4130113769961042`*^9, 
   3.4130120199418335`*^9, 3.41301314314371*^9, 3.413021309556383*^9, 
   3.4130239864370975`*^9, 3.413025122873519*^9, 3.413025534363161*^9, 
   3.413025666755481*^9, 3.4130258872583027`*^9, 3.4130259458215523`*^9, 
   3.4130261854652452`*^9, {3.4133661342253065`*^9, 3.4133661523349133`*^9}, 
   3.413366311086945*^9, 3.413366528574104*^9, 3.413368336972251*^9, {
   3.4133683681757755`*^9, 3.413368385801001*^9}, 3.4133685664908137`*^9, 
   3.413371558875051*^9, 3.4133719625677185`*^9, {3.4133720331623716`*^9, 
   3.4133720605689726`*^9}, 3.413373140207792*^9, 3.41337477369553*^9, 
   3.4133748068834553`*^9, 3.4133768924101496`*^9, 3.4148244474067373`*^9, 
   3.414946274589015*^9, 3.41498872828302*^9, 3.415002990328125*^9, 
   3.415351648645705*^9, 3.415351748020767*^9, 3.415368092696924*^9, 
   3.415369152586198*^9, 3.415806368878237*^9, 3.415810291660157*^9, 
   3.415854067405068*^9, 3.415958676136961*^9, 3.416289788281826*^9, 
   3.535965082554282*^9, 3.5359672885351152`*^9, 3.535967383430772*^9, 
   3.5359703388663387`*^9, 3.5359704032271833`*^9, 3.535976814665731*^9, 
   3.535977023068892*^9, 3.5361487795199823`*^9, 3.536163414812147*^9, 
   3.536164025147849*^9, 3.536164216653447*^9, 3.536164250171235*^9, {
   3.536164427858204*^9, 3.5361644537755938`*^9}, 3.536164569403797*^9, 
   3.536165567575213*^9, 3.536165704341634*^9, 3.541774535215094*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Noise addition during the interaction (technically, after the \
interaction) is described by a matrix N.  ", "Subsubtitle"],
 StyleBox["[[ After Eq. 19 ]]",
  FontColor->RGBColor[0, 0, 1]]
}], "Subsubtitle",
 CellChangeTimes->{{3.4128380372161627`*^9, 3.412838043591408*^9}, 
   3.412843175788139*^9, {3.412843301805377*^9, 3.4128433264619427`*^9}, {
   3.415854399125719*^9, 3.415854430079872*^9}, {3.536143921620528*^9, 
   3.5361439241721687`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"(", 
   RowBox[{"NGen", " ", "=", " ", 
    RowBox[{"Sym", "[", 
     RowBox[{"N", ",", "6"}], "]"}]}], ")"}], " ", "//", 
  "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(", 
   RowBox[{"NGenA", " ", "=", " ", 
    RowBox[{"DSum2", "[", 
     RowBox[{
      RowBox[{"Sym", "[", 
       RowBox[{"N", ",", "6"}], "]"}], ",", 
      RowBox[{"0", " ", "I6"}]}], "]"}]}], ")"}], "//", 
  "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(", 
   RowBox[{"NGenB", " ", "=", " ", 
    RowBox[{"SwapS1S2", ".", "NGenA", ".", "SwapS1S2"}]}], ")"}], "//", 
  "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(", 
   RowBox[{"NGenC", " ", "=", " ", 
    RowBox[{"SwapS1S3", ".", "NGenA", ".", "SwapS1S3"}]}], ")"}], "//", 
  "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.4128423012462893`*^9, 3.412842305324441*^9}, {
  3.412842590015016*^9, 3.4128425982026205`*^9}, {3.4128426430156946`*^9, 
  3.4128428156585293`*^9}, {3.4128428557684174`*^9, 3.412842856409051*^9}, {
  3.412842924488047*^9, 3.4128431347407384`*^9}, {3.415351796309239*^9, 
  3.4153518088416767`*^9}, {3.415351881967278*^9, 3.4153519598790073`*^9}, {
  3.415369215040745*^9, 3.4153693878882113`*^9}, {3.415854268130073*^9, 
  3.4158543873530073`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"N11", "N12", "N13", "N14", "N15", "N16"},
     {"N12", "N22", "N23", "N24", "N25", "N26"},
     {"N13", "N23", "N33", "N34", "N35", "N36"},
     {"N14", "N24", "N34", "N44", "N45", "N46"},
     {"N15", "N25", "N35", "N45", "N55", "N56"},
     {"N16", "N26", "N36", "N46", "N56", "N66"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.412842305949445*^9, 3.4128423671373367`*^9, 3.4128424357630415`*^9, {
   3.4128424934981556`*^9, 3.4128425068420763`*^9}, {3.41284259384319*^9, 
   3.4128426076246166`*^9}, 3.4128426438125796`*^9, 3.412842676547374*^9, 
   3.4128427730954847`*^9, {3.412842809142821*^9, 3.412842815986658*^9}, {
   3.4128429431757865`*^9, 3.4128430123954225`*^9}, {3.4128430456458483`*^9, 
   3.412843051020917*^9}, {3.412843099334035*^9, 3.4128431365376368`*^9}, 
   3.4128431677724113`*^9, 3.4128476017959957`*^9, 3.412848934682678*^9, 
   3.4128492952181616`*^9, 3.412849375297312*^9, 3.4128497616928825`*^9, 
   3.412850372138196*^9, 3.412861824402293*^9, 3.412862385187132*^9, 
   3.4129490965459204`*^9, 3.4129498247816715`*^9, 3.4129564868691196`*^9, 
   3.4130113857618413`*^9, 3.4130131453781137`*^9, 3.4130213116500797`*^9, 
   3.4130239884214983`*^9, 3.4130251243266625`*^9, 3.4130255502696147`*^9, 
   3.413025668099248*^9, 3.413025888727072*^9, 3.4130259484622116`*^9, 
   3.4130262030904703`*^9, 3.413366154663068*^9, 3.413366312946344*^9, 
   3.4133665303397512`*^9, 3.413368391676076*^9, 3.4133685706939926`*^9, 
   3.4133715637344885`*^9, 3.4133719641302385`*^9, 3.4133748083678493`*^9, 
   3.413376896613328*^9, 3.414824448859871*^9, 3.414946278735564*^9, 
   3.414988729858029*^9, 3.4150029915625*^9, {3.415351901092935*^9, 
   3.4153519634710484`*^9}, 3.415369218893446*^9, 3.41536924971717*^9, 
   3.4153692815883837`*^9, 3.4153693329821863`*^9, {3.415369363433215*^9, 
   3.4153693907520943`*^9}, 3.41580637065024*^9, 3.415810292409377*^9, {
   3.415854295864605*^9, 3.4158543093142157`*^9}, {3.415854349267044*^9, 
   3.415854388002571*^9}, 3.4159586783869753`*^9, 3.416289789547467*^9, 
   3.535965095095214*^9, 3.53596738972898*^9, 3.5359703389199467`*^9, 
   3.535970403315627*^9, 3.535976814735361*^9, 3.535977023118886*^9, 
   3.536148779599119*^9, 3.536163414889297*^9, 3.536164025196856*^9, 
   3.5361642166984873`*^9, 3.536164250245797*^9, {3.536164427908594*^9, 
   3.5361644538214893`*^9}, 3.536164569449703*^9, 3.53616556762465*^9, 
   3.536165704392277*^9, 3.5417745352660522`*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"N11", "N12", "N13", "N14", "N15", "N16", "0", "0", "0", "0", "0", "0"},
     {"N12", "N22", "N23", "N24", "N25", "N26", "0", "0", "0", "0", "0", "0"},
     {"N13", "N23", "N33", "N34", "N35", "N36", "0", "0", "0", "0", "0", "0"},
     {"N14", "N24", "N34", "N44", "N45", "N46", "0", "0", "0", "0", "0", "0"},
     {"N15", "N25", "N35", "N45", "N55", "N56", "0", "0", "0", "0", "0", "0"},
     {"N16", "N26", "N36", "N46", "N56", "N66", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.412842305949445*^9, 3.4128423671373367`*^9, 3.4128424357630415`*^9, {
   3.4128424934981556`*^9, 3.4128425068420763`*^9}, {3.41284259384319*^9, 
   3.4128426076246166`*^9}, 3.4128426438125796`*^9, 3.412842676547374*^9, 
   3.4128427730954847`*^9, {3.412842809142821*^9, 3.412842815986658*^9}, {
   3.4128429431757865`*^9, 3.4128430123954225`*^9}, {3.4128430456458483`*^9, 
   3.412843051020917*^9}, {3.412843099334035*^9, 3.4128431365376368`*^9}, 
   3.4128431677724113`*^9, 3.4128476017959957`*^9, 3.412848934682678*^9, 
   3.4128492952181616`*^9, 3.412849375297312*^9, 3.4128497616928825`*^9, 
   3.412850372138196*^9, 3.412861824402293*^9, 3.412862385187132*^9, 
   3.4129490965459204`*^9, 3.4129498247816715`*^9, 3.4129564868691196`*^9, 
   3.4130113857618413`*^9, 3.4130131453781137`*^9, 3.4130213116500797`*^9, 
   3.4130239884214983`*^9, 3.4130251243266625`*^9, 3.4130255502696147`*^9, 
   3.413025668099248*^9, 3.413025888727072*^9, 3.4130259484622116`*^9, 
   3.4130262030904703`*^9, 3.413366154663068*^9, 3.413366312946344*^9, 
   3.4133665303397512`*^9, 3.413368391676076*^9, 3.4133685706939926`*^9, 
   3.4133715637344885`*^9, 3.4133719641302385`*^9, 3.4133748083678493`*^9, 
   3.413376896613328*^9, 3.414824448859871*^9, 3.414946278735564*^9, 
   3.414988729858029*^9, 3.4150029915625*^9, {3.415351901092935*^9, 
   3.4153519634710484`*^9}, 3.415369218893446*^9, 3.41536924971717*^9, 
   3.4153692815883837`*^9, 3.4153693329821863`*^9, {3.415369363433215*^9, 
   3.4153693907520943`*^9}, 3.41580637065024*^9, 3.415810292409377*^9, {
   3.415854295864605*^9, 3.4158543093142157`*^9}, {3.415854349267044*^9, 
   3.415854388002571*^9}, 3.4159586783869753`*^9, 3.416289789547467*^9, 
   3.535965095095214*^9, 3.53596738972898*^9, 3.5359703389199467`*^9, 
   3.535970403315627*^9, 3.535976814735361*^9, 3.535977023118886*^9, 
   3.536148779599119*^9, 3.536163414889297*^9, 3.536164025196856*^9, 
   3.5361642166984873`*^9, 3.536164250245797*^9, {3.536164427908594*^9, 
   3.5361644538214893`*^9}, 3.536164569449703*^9, 3.53616556762465*^9, 
   3.536165704392277*^9, 3.541774535269127*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"N11", "N12", "N13", "0", "0", "0", "N14", "N15", "N16", "0", "0", "0"},
     {"N12", "N22", "N23", "0", "0", "0", "N24", "N25", "N26", "0", "0", "0"},
     {"N13", "N23", "N33", "0", "0", "0", "N34", "N35", "N36", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"N14", "N24", "N34", "0", "0", "0", "N44", "N45", "N46", "0", "0", "0"},
     {"N15", "N25", "N35", "0", "0", "0", "N45", "N55", "N56", "0", "0", "0"},
     {"N16", "N26", "N36", "0", "0", "0", "N46", "N56", "N66", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.412842305949445*^9, 3.4128423671373367`*^9, 3.4128424357630415`*^9, {
   3.4128424934981556`*^9, 3.4128425068420763`*^9}, {3.41284259384319*^9, 
   3.4128426076246166`*^9}, 3.4128426438125796`*^9, 3.412842676547374*^9, 
   3.4128427730954847`*^9, {3.412842809142821*^9, 3.412842815986658*^9}, {
   3.4128429431757865`*^9, 3.4128430123954225`*^9}, {3.4128430456458483`*^9, 
   3.412843051020917*^9}, {3.412843099334035*^9, 3.4128431365376368`*^9}, 
   3.4128431677724113`*^9, 3.4128476017959957`*^9, 3.412848934682678*^9, 
   3.4128492952181616`*^9, 3.412849375297312*^9, 3.4128497616928825`*^9, 
   3.412850372138196*^9, 3.412861824402293*^9, 3.412862385187132*^9, 
   3.4129490965459204`*^9, 3.4129498247816715`*^9, 3.4129564868691196`*^9, 
   3.4130113857618413`*^9, 3.4130131453781137`*^9, 3.4130213116500797`*^9, 
   3.4130239884214983`*^9, 3.4130251243266625`*^9, 3.4130255502696147`*^9, 
   3.413025668099248*^9, 3.413025888727072*^9, 3.4130259484622116`*^9, 
   3.4130262030904703`*^9, 3.413366154663068*^9, 3.413366312946344*^9, 
   3.4133665303397512`*^9, 3.413368391676076*^9, 3.4133685706939926`*^9, 
   3.4133715637344885`*^9, 3.4133719641302385`*^9, 3.4133748083678493`*^9, 
   3.413376896613328*^9, 3.414824448859871*^9, 3.414946278735564*^9, 
   3.414988729858029*^9, 3.4150029915625*^9, {3.415351901092935*^9, 
   3.4153519634710484`*^9}, 3.415369218893446*^9, 3.41536924971717*^9, 
   3.4153692815883837`*^9, 3.4153693329821863`*^9, {3.415369363433215*^9, 
   3.4153693907520943`*^9}, 3.41580637065024*^9, 3.415810292409377*^9, {
   3.415854295864605*^9, 3.4158543093142157`*^9}, {3.415854349267044*^9, 
   3.415854388002571*^9}, 3.4159586783869753`*^9, 3.416289789547467*^9, 
   3.535965095095214*^9, 3.53596738972898*^9, 3.5359703389199467`*^9, 
   3.535970403315627*^9, 3.535976814735361*^9, 3.535977023118886*^9, 
   3.536148779599119*^9, 3.536163414889297*^9, 3.536164025196856*^9, 
   3.5361642166984873`*^9, 3.536164250245797*^9, {3.536164427908594*^9, 
   3.5361644538214893`*^9}, 3.536164569449703*^9, 3.53616556762465*^9, 
   3.536165704392277*^9, 3.541774535271813*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"N11", "N12", "N13", "0", "0", "0", "0", "0", "0", "N14", "N15", "N16"},
     {"N12", "N22", "N23", "0", "0", "0", "0", "0", "0", "N24", "N25", "N26"},
     {"N13", "N23", "N33", "0", "0", "0", "0", "0", "0", "N34", "N35", "N36"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"N14", "N24", "N34", "0", "0", "0", "0", "0", "0", "N44", "N45", "N46"},
     {"N15", "N25", "N35", "0", "0", "0", "0", "0", "0", "N45", "N55", "N56"},
     {"N16", "N26", "N36", "0", "0", "0", "0", "0", "0", "N46", "N56", "N66"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.412842305949445*^9, 3.4128423671373367`*^9, 3.4128424357630415`*^9, {
   3.4128424934981556`*^9, 3.4128425068420763`*^9}, {3.41284259384319*^9, 
   3.4128426076246166`*^9}, 3.4128426438125796`*^9, 3.412842676547374*^9, 
   3.4128427730954847`*^9, {3.412842809142821*^9, 3.412842815986658*^9}, {
   3.4128429431757865`*^9, 3.4128430123954225`*^9}, {3.4128430456458483`*^9, 
   3.412843051020917*^9}, {3.412843099334035*^9, 3.4128431365376368`*^9}, 
   3.4128431677724113`*^9, 3.4128476017959957`*^9, 3.412848934682678*^9, 
   3.4128492952181616`*^9, 3.412849375297312*^9, 3.4128497616928825`*^9, 
   3.412850372138196*^9, 3.412861824402293*^9, 3.412862385187132*^9, 
   3.4129490965459204`*^9, 3.4129498247816715`*^9, 3.4129564868691196`*^9, 
   3.4130113857618413`*^9, 3.4130131453781137`*^9, 3.4130213116500797`*^9, 
   3.4130239884214983`*^9, 3.4130251243266625`*^9, 3.4130255502696147`*^9, 
   3.413025668099248*^9, 3.413025888727072*^9, 3.4130259484622116`*^9, 
   3.4130262030904703`*^9, 3.413366154663068*^9, 3.413366312946344*^9, 
   3.4133665303397512`*^9, 3.413368391676076*^9, 3.4133685706939926`*^9, 
   3.4133715637344885`*^9, 3.4133719641302385`*^9, 3.4133748083678493`*^9, 
   3.413376896613328*^9, 3.414824448859871*^9, 3.414946278735564*^9, 
   3.414988729858029*^9, 3.4150029915625*^9, {3.415351901092935*^9, 
   3.4153519634710484`*^9}, 3.415369218893446*^9, 3.41536924971717*^9, 
   3.4153692815883837`*^9, 3.4153693329821863`*^9, {3.415369363433215*^9, 
   3.4153693907520943`*^9}, 3.41580637065024*^9, 3.415810292409377*^9, {
   3.415854295864605*^9, 3.4158543093142157`*^9}, {3.415854349267044*^9, 
   3.415854388002571*^9}, 3.4159586783869753`*^9, 3.416289789547467*^9, 
   3.535965095095214*^9, 3.53596738972898*^9, 3.5359703389199467`*^9, 
   3.535970403315627*^9, 3.535976814735361*^9, 3.535977023118886*^9, 
   3.536148779599119*^9, 3.536163414889297*^9, 3.536164025196856*^9, 
   3.5361642166984873`*^9, 3.536164250245797*^9, {3.536164427908594*^9, 
   3.5361644538214893`*^9}, 3.536164569449703*^9, 3.53616556762465*^9, 
   3.536165704392277*^9, 3.541774535274747*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "These are the measurements we make.  They are described by projectors onto \
the components we measure: Py and Qy and Ry.  ",
 StyleBox["[[ Before Eq. 8 ]]",
  FontColor->RGBColor[0, 0, 1]]
}], "Subsubtitle",
 CellChangeTimes->{{3.3986939830197496`*^9, 3.3986940247702837`*^9}, {
  3.415854476757493*^9, 3.4158544818353167`*^9}, {3.5359769849223547`*^9, 
  3.53597699515419*^9}, {3.536143990433785*^9, 3.5361439954479923`*^9}, {
  3.536148437674717*^9, 3.536148441191671*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Smeas", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "  ", 
  RowBox[{"(*", " ", 
   RowBox[{"Measured", " ", "component"}], " ", "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MVecA", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MVecB", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1",
      ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MVecC", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "1", ",", "0"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MVecA", " ", "=", " ", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", "3", "}"}]}], "]"}], ",", "Smeas", ",", 
     RowBox[{"Table", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", "3", "}"}]}], "]"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", "3", "}"}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MVecB", " ", "=", " ", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", "3", "}"}]}], "]"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", "3", "}"}]}], "]"}], ",", "Smeas", ",", 
     RowBox[{"Table", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", "3", "}"}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MVecC", " ", "=", " ", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", "3", "}"}]}], "]"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", "3", "}"}]}], "]"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", "3", "}"}]}], "]"}], ",", "Smeas"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PA", " ", "=", " ", 
   RowBox[{"Outer", "[", 
    RowBox[{"Times", ",", "MVecA", ",", "MVecA"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PB", " ", "=", " ", 
   RowBox[{"Outer", "[", 
    RowBox[{"Times", ",", "MVecB", ",", "MVecB"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PC", " ", "=", " ", 
   RowBox[{"Outer", "[", 
    RowBox[{"Times", ",", "MVecC", ",", "MVecC"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"PC", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.3986830426299796`*^9, 3.398683132959261*^9}, {
  3.4128380754676313`*^9, 3.4128380817647486`*^9}, {3.412838171986963*^9, 
  3.412838174471433*^9}, {3.412949297487953*^9, 3.412949388881503*^9}, {
  3.4129494207418976`*^9, 3.412949466883999*^9}, {3.4129501155041428`*^9, 
  3.412950129644949*^9}, {3.412956506638587*^9, 3.412956507687614*^9}, {
  3.415369422577571*^9, 3.415369516568582*^9}, {3.535970381888851*^9, 
  3.53597038223773*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "1", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.4129494232107267`*^9, 3.412949459039998*^9}, 
   3.412949826531694*^9, {3.412950123332368*^9, 3.4129501299887033`*^9}, {
   3.4129564999472*^9, 3.412956508265299*^9}, 3.4130113949338336`*^9, 
   3.4130120283481913`*^9, 3.413013147628143*^9, 3.413021314212514*^9, 
   3.413023990796529*^9, 3.4130251260298095`*^9, 3.413025555285304*^9, 
   3.4130256699273963`*^9, 3.41302589055522*^9, 3.413025950930993*^9, 
   3.413026204856118*^9, 3.413027606124054*^9, 3.4133661643975677`*^9, 
   3.413366315321374*^9, 3.4133665323085265`*^9, 3.413368393144845*^9, 
   3.4133685721627617`*^9, 3.4133715653907595`*^9, 3.4133719658177595`*^9, 
   3.41337480999287*^9, 3.4133768993477383`*^9, 3.4148244504536314`*^9, 
   3.414946281350977*^9, 3.4149887318038883`*^9, 3.415002993171875*^9, 
   3.415369517882572*^9, 3.415806372968401*^9, 3.4158102929646063`*^9, 
   3.415854486759066*^9, 3.4159586801526117`*^9, 3.4162897909224844`*^9, 
   3.535965104413884*^9, 3.535967403271379*^9, 3.53597034031542*^9, 
   3.535970403566622*^9, 3.535976814799623*^9, 3.535977023169332*^9, 
   3.536148779653219*^9, 3.5361634149535217`*^9, 3.536164025245921*^9, 
   3.5361642167471857`*^9, 3.536164250296979*^9, {3.536164427987884*^9, 
   3.536164453901396*^9}, 3.536164569497436*^9, 3.53616556767453*^9, 
   3.5361657044463377`*^9, 3.541774535334751*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.4129494232107267`*^9, 3.412949459039998*^9}, 
   3.412949826531694*^9, {3.412950123332368*^9, 3.4129501299887033`*^9}, {
   3.4129564999472*^9, 3.412956508265299*^9}, 3.4130113949338336`*^9, 
   3.4130120283481913`*^9, 3.413013147628143*^9, 3.413021314212514*^9, 
   3.413023990796529*^9, 3.4130251260298095`*^9, 3.413025555285304*^9, 
   3.4130256699273963`*^9, 3.41302589055522*^9, 3.413025950930993*^9, 
   3.413026204856118*^9, 3.413027606124054*^9, 3.4133661643975677`*^9, 
   3.413366315321374*^9, 3.4133665323085265`*^9, 3.413368393144845*^9, 
   3.4133685721627617`*^9, 3.4133715653907595`*^9, 3.4133719658177595`*^9, 
   3.41337480999287*^9, 3.4133768993477383`*^9, 3.4148244504536314`*^9, 
   3.414946281350977*^9, 3.4149887318038883`*^9, 3.415002993171875*^9, 
   3.415369517882572*^9, 3.415806372968401*^9, 3.4158102929646063`*^9, 
   3.415854486759066*^9, 3.4159586801526117`*^9, 3.4162897909224844`*^9, 
   3.535965104413884*^9, 3.535967403271379*^9, 3.53597034031542*^9, 
   3.535970403566622*^9, 3.535976814799623*^9, 3.535977023169332*^9, 
   3.536148779653219*^9, 3.5361634149535217`*^9, 3.536164025245921*^9, 
   3.5361642167471857`*^9, 3.536164250296979*^9, {3.536164427987884*^9, 
   3.536164453901396*^9}, 3.536164569497436*^9, 3.53616556767453*^9, 
   3.5361657044463377`*^9, 3.541774535338984*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "For a square matrix, the Pseudoinverse of P M P (where P is a projector) is \
simply P/Tr[P M].  ",
 StyleBox["[[ After Eq. 8 ]]",
  FontColor->RGBColor[0, 0, 1]]
}], "Subsubtitle",
 CellChangeTimes->{{3.39869404552055*^9, 3.3986940587863445`*^9}, 
   3.4031888042812376`*^9, {3.412955293095714*^9, 3.4129553176603813`*^9}, {
   3.415854497590453*^9, 3.4158545562617683`*^9}, {3.415854679343329*^9, 
   3.415854705269837*^9}, {3.535965130166182*^9, 3.535965148717453*^9}, {
   3.5361439991836348`*^9, 3.536144004031888*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"MyPI", "[", 
    RowBox[{"M_", ",", "P_"}], "]"}], ":=", " ", 
   RowBox[{"P", "/", 
    RowBox[{"Tr", "[", 
     RowBox[{"P", ".", "M"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.412955322352694*^9, 3.4129555656902103`*^9}, {
   3.412956049957775*^9, 3.4129560524105883`*^9}, {3.412956790508568*^9, 
   3.412956799690959*^9}, {3.412956837880777*^9, 3.412956840239395*^9}, {
   3.41301264190292*^9, 3.4130126523405533`*^9}, {3.415854717390039*^9, 
   3.415854753907963*^9}, 3.535965155660961*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
\[LineSeparator]This is the result of the first interaction.\
\>", "Subsubtitle",
 CellChangeTimes->{{3.39869404552055*^9, 3.3986940587863445`*^9}, 
   3.4031888042812376`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"TP", " ", "=", " ", 
     RowBox[{
      RowBox[{"MA", ".", " ", "Ga0", ".", "MAT"}], " ", "+", "    ", 
      "NGenA"}]}], " ", ")"}], "//", " ", "Simplify"}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.3986826630938716`*^9, 3.3986827051100345`*^9}, {
   3.3986829014406724`*^9, 3.3986829023938093`*^9}, {3.398684840195758*^9, 
   3.398684853149049*^9}, {3.398684959962916*^9, 3.3986849610566797`*^9}, {
   3.398685119793087*^9, 3.3986851325745*^9}, {3.39868521145051*^9, 
   3.398685267498102*^9}, {3.398685306217348*^9, 3.3986853118736706`*^9}, {
   3.3986891045628414`*^9, 3.3986891637510986`*^9}, {3.3986892331738625`*^9, 
   3.3986892751744003`*^9}, {3.398689473520689*^9, 3.3986895196775293`*^9}, {
   3.398690049387435*^9, 3.398690049574937*^9}, {3.398690893055195*^9, 
   3.3986909104150143`*^9}, {3.398692436374953*^9, 3.3986924415937696`*^9}, {
   3.3986940307391105`*^9, 3.3986940645051675`*^9}, {3.3986942889455404`*^9, 
   3.3986942906643124`*^9}, {3.412838120328729*^9, 3.4128381208912506`*^9}, {
   3.412838901302106*^9, 3.412838903067765*^9}, 3.4128432005384555`*^9, {
   3.412847611952376*^9, 3.4128476168430634`*^9}, {3.412849043855569*^9, 
   3.412849043996196*^9}, 3.412849797708968*^9, {3.4128504806864605`*^9, 
   3.4128504810614653`*^9}, {3.4129494733998327`*^9, 
   3.4129497098734035`*^9}, {3.4129497462334766`*^9, 3.412949754843017*^9}, {
   3.412949852953907*^9, 3.412949901454528*^9}, {3.4129499567208605`*^9, 
   3.412950071831709*^9}, {3.412956526419878*^9, 3.412956527666637*^9}, {
   3.41295664247488*^9, 3.4129567035736313`*^9}, {3.412956749756041*^9, 
   3.4129567763355837`*^9}, {3.4129568579581957`*^9, 3.412956876233305*^9}, {
   3.4130120878177023`*^9, 3.41301208994273*^9}, {3.4130122117099133`*^9, 
   3.4130122297882695`*^9}, {3.4130124795414667`*^9, 3.41301248096336*^9}, {
   3.4130125133231487`*^9, 3.4130125321358895`*^9}, 3.41302556555106*^9, {
   3.413374791195754*^9, 3.413374791336381*^9}, 3.413379525992919*^9, 
   3.41536968947264*^9, {3.415854792053547*^9, 3.415854816213525*^9}, 
   3.5359660790828238`*^9, 3.535967425187394*^9, {3.53596748209671*^9, 
   3.5359674839003963`*^9}, {3.535967598949279*^9, 3.535967601154852*^9}, {
   3.53596804621609*^9, 3.535968062271308*^9}, 3.536148481796278*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"N11", "+", 
       RowBox[{"J11", " ", 
        SuperscriptBox["rA", "2"]}]}], 
      RowBox[{"N12", "+", 
       RowBox[{"J12", " ", 
        SuperscriptBox["rA", "2"]}]}], 
      RowBox[{"N13", "+", 
       RowBox[{"J13", " ", 
        SuperscriptBox["rA", "2"]}]}], "N14", 
      RowBox[{"N15", "+", 
       RowBox[{"J13", " ", "kap", " ", "rA", " ", "ScIn"}]}], "N16", "0", "0",
       "0", "0", "0", "0"},
     {
      RowBox[{"N12", "+", 
       RowBox[{"J12", " ", 
        SuperscriptBox["rA", "2"]}]}], 
      RowBox[{
       RowBox[{"C33", " ", 
        SuperscriptBox["JcIn", "2"], " ", 
        SuperscriptBox["kap", "2"]}], "+", "N22", "+", 
       RowBox[{"J22", " ", 
        SuperscriptBox["rA", "2"]}]}], 
      RowBox[{"N23", "+", 
       RowBox[{"J23", " ", 
        SuperscriptBox["rA", "2"]}]}], 
      RowBox[{"N24", "+", 
       RowBox[{"C13", " ", "JcIn", " ", "kap", " ", "rL"}]}], 
      RowBox[{"N25", "+", 
       RowBox[{"C23", " ", "JcIn", " ", "kap", " ", "rL"}], "+", 
       RowBox[{"J23", " ", "kap", " ", "rA", " ", "ScIn"}]}], 
      RowBox[{"N26", "+", 
       RowBox[{"C33", " ", "JcIn", " ", "kap", " ", "rL"}]}], 
      RowBox[{"C34", " ", "JcIn", " ", "kap"}], 
      RowBox[{"C35", " ", "JcIn", " ", "kap"}], 
      RowBox[{"C36", " ", "JcIn", " ", "kap"}], 
      RowBox[{"C37", " ", "JcIn", " ", "kap"}], 
      RowBox[{"C38", " ", "JcIn", " ", "kap"}], 
      RowBox[{"C39", " ", "JcIn", " ", "kap"}]},
     {
      RowBox[{"N13", "+", 
       RowBox[{"J13", " ", 
        SuperscriptBox["rA", "2"]}]}], 
      RowBox[{"N23", "+", 
       RowBox[{"J23", " ", 
        SuperscriptBox["rA", "2"]}]}], 
      RowBox[{"N33", "+", 
       RowBox[{"J33", " ", 
        SuperscriptBox["rA", "2"]}]}], "N34", 
      RowBox[{"N35", "+", 
       RowBox[{"J33", " ", "kap", " ", "rA", " ", "ScIn"}]}], "N36", "0", "0",
       "0", "0", "0", "0"},
     {"N14", 
      RowBox[{"N24", "+", 
       RowBox[{"C13", " ", "JcIn", " ", "kap", " ", "rL"}]}], "N34", 
      RowBox[{"N44", "+", 
       RowBox[{"C11", " ", 
        SuperscriptBox["rL", "2"]}]}], 
      RowBox[{"N45", "+", 
       RowBox[{"C12", " ", 
        SuperscriptBox["rL", "2"]}]}], 
      RowBox[{"N46", "+", 
       RowBox[{"C13", " ", 
        SuperscriptBox["rL", "2"]}]}], 
      RowBox[{"C14", " ", "rL"}], 
      RowBox[{"C15", " ", "rL"}], 
      RowBox[{"C16", " ", "rL"}], 
      RowBox[{"C17", " ", "rL"}], 
      RowBox[{"C18", " ", "rL"}], 
      RowBox[{"C19", " ", "rL"}]},
     {
      RowBox[{"N15", "+", 
       RowBox[{"J13", " ", "kap", " ", "rA", " ", "ScIn"}]}], 
      RowBox[{"N25", "+", 
       RowBox[{"C23", " ", "JcIn", " ", "kap", " ", "rL"}], "+", 
       RowBox[{"J23", " ", "kap", " ", "rA", " ", "ScIn"}]}], 
      RowBox[{"N35", "+", 
       RowBox[{"J33", " ", "kap", " ", "rA", " ", "ScIn"}]}], 
      RowBox[{"N45", "+", 
       RowBox[{"C12", " ", 
        SuperscriptBox["rL", "2"]}]}], 
      RowBox[{"N55", "+", 
       RowBox[{"C22", " ", 
        SuperscriptBox["rL", "2"]}], "+", 
       RowBox[{"J33", " ", 
        SuperscriptBox["kap", "2"], " ", 
        SuperscriptBox["ScIn", "2"]}]}], 
      RowBox[{"N56", "+", 
       RowBox[{"C23", " ", 
        SuperscriptBox["rL", "2"]}]}], 
      RowBox[{"C24", " ", "rL"}], 
      RowBox[{"C25", " ", "rL"}], 
      RowBox[{"C26", " ", "rL"}], 
      RowBox[{"C27", " ", "rL"}], 
      RowBox[{"C28", " ", "rL"}], 
      RowBox[{"C29", " ", "rL"}]},
     {"N16", 
      RowBox[{"N26", "+", 
       RowBox[{"C33", " ", "JcIn", " ", "kap", " ", "rL"}]}], "N36", 
      RowBox[{"N46", "+", 
       RowBox[{"C13", " ", 
        SuperscriptBox["rL", "2"]}]}], 
      RowBox[{"N56", "+", 
       RowBox[{"C23", " ", 
        SuperscriptBox["rL", "2"]}]}], 
      RowBox[{"N66", "+", 
       RowBox[{"C33", " ", 
        SuperscriptBox["rL", "2"]}]}], 
      RowBox[{"C34", " ", "rL"}], 
      RowBox[{"C35", " ", "rL"}], 
      RowBox[{"C36", " ", "rL"}], 
      RowBox[{"C37", " ", "rL"}], 
      RowBox[{"C38", " ", "rL"}], 
      RowBox[{"C39", " ", "rL"}]},
     {"0", 
      RowBox[{"C34", " ", "JcIn", " ", "kap"}], "0", 
      RowBox[{"C14", " ", "rL"}], 
      RowBox[{"C24", " ", "rL"}], 
      RowBox[{"C34", " ", "rL"}], "C44", "C45", "C46", "C47", "C48", "C49"},
     {"0", 
      RowBox[{"C35", " ", "JcIn", " ", "kap"}], "0", 
      RowBox[{"C15", " ", "rL"}], 
      RowBox[{"C25", " ", "rL"}], 
      RowBox[{"C35", " ", "rL"}], "C45", "C55", "C56", "C57", "C58", "C59"},
     {"0", 
      RowBox[{"C36", " ", "JcIn", " ", "kap"}], "0", 
      RowBox[{"C16", " ", "rL"}], 
      RowBox[{"C26", " ", "rL"}], 
      RowBox[{"C36", " ", "rL"}], "C46", "C56", "C66", "C67", "C68", "C69"},
     {"0", 
      RowBox[{"C37", " ", "JcIn", " ", "kap"}], "0", 
      RowBox[{"C17", " ", "rL"}], 
      RowBox[{"C27", " ", "rL"}], 
      RowBox[{"C37", " ", "rL"}], "C47", "C57", "C67", "C77", "C78", "C79"},
     {"0", 
      RowBox[{"C38", " ", "JcIn", " ", "kap"}], "0", 
      RowBox[{"C18", " ", "rL"}], 
      RowBox[{"C28", " ", "rL"}], 
      RowBox[{"C38", " ", "rL"}], "C48", "C58", "C68", "C78", "C88", "C89"},
     {"0", 
      RowBox[{"C39", " ", "JcIn", " ", "kap"}], "0", 
      RowBox[{"C19", " ", "rL"}], 
      RowBox[{"C29", " ", "rL"}], 
      RowBox[{"C39", " ", "rL"}], "C49", "C59", "C69", "C79", "C89", "C99"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.398694066020812*^9, 3.398694292523711*^9, 3.3986992135457516`*^9, 
   3.3995721540223103`*^9, 3.3995727519830894`*^9, 3.3995728817814274`*^9, 
   3.39962546956044*^9, 3.3996284520317855`*^9, 3.3996285339234586`*^9, 
   3.3996292410418844`*^9, 3.3996311049602075`*^9, 3.399632087754037*^9, 
   3.399632168848825*^9, 3.3996326477143297`*^9, 3.3996327209496417`*^9, 
   3.3996328407324247`*^9, 3.4028194670149946`*^9, 3.4028234255187883`*^9, 
   3.4028240171792707`*^9, 3.403155468251186*^9, 3.403159500382606*^9, 
   3.4031597263209753`*^9, 3.403159868196883*^9, 3.403160087463911*^9, 
   3.403188807984386*^9, 3.403189307800085*^9, 3.4032647223815303`*^9, 
   3.4034148187874613`*^9, 3.403414876069078*^9, {3.412838094124598*^9, 
   3.412838121188137*^9}, 3.4128389038802805`*^9, 3.412841967525404*^9, 
   3.4128432032728653`*^9, {3.412847608217953*^9, 3.412847617327445*^9}, 
   3.4128489396202097`*^9, 3.412849044543078*^9, 3.412849299671344*^9, 
   3.4128493805786295`*^9, 3.412849766505444*^9, 3.412849798146474*^9, 
   3.4128504018104506`*^9, 3.412850481389594*^9, 3.4128507687838984`*^9, 
   3.412861828667946*^9, 3.41286224271747*^9, 3.412862388405903*^9, 
   3.4129491000772157`*^9, 3.4129493928347545`*^9, {3.412949478978136*^9, 
   3.4129495149477863`*^9}, {3.4129495466358943`*^9, 
   3.4129496494503684`*^9}, {3.4129496817322383`*^9, 3.41294971021716*^9}, {
   3.4129498301098647`*^9, 3.4129498679697247`*^9}, 3.4129499023295393`*^9, {
   3.412949958720886*^9, 3.4129500721910887`*^9}, 3.41295619046576*^9, 
   3.4129565310207043`*^9, 3.412956655522735*^9, 3.412956705962577*^9, {
   3.412956776914125*^9, 3.4129568034550533`*^9}, {3.412956843858305*^9, 
   3.412956860522128*^9}, 3.4130114114809203`*^9, 3.413012049582838*^9, 
   3.413012090270859*^9, 3.4130122303976526`*^9, 3.4130124815571175`*^9, {
   3.4130125237607822`*^9, 3.41301253252652*^9}, 3.413012655699971*^9, 
   3.4130131565813828`*^9, 3.413021320759221*^9, 3.413024021187543*^9, 
   3.4130251319361353`*^9, 3.4130255658791895`*^9, 3.413025674661832*^9, 
   3.4130258958052874`*^9, 3.413025956009183*^9, 3.4130262092780495`*^9, 
   3.4130276098428516`*^9, 3.4133661724289203`*^9, 3.4133663192745495`*^9, 
   3.4133665379335985`*^9, 3.4133683980199075`*^9, 3.413368576506567*^9, 
   3.413371570125195*^9, 3.413371970020939*^9, {3.4133747916801357`*^9, 
   3.4133748143054247`*^9}, 3.4133766304692965`*^9, 3.41337690301966*^9, 
   3.4133795267898045`*^9, {3.4148244632505884`*^9, 3.4148244923914003`*^9}, 
   3.4149462879747047`*^9, 3.414988736841309*^9, 3.415002998*^9, 
   3.415369530066988*^9, {3.415369690454939*^9, 3.415369707380184*^9}, 
   3.4158063789168158`*^9, 3.4158102938999767`*^9, 3.415854816896003*^9, 
   3.4159586832932568`*^9, 3.4162897943287783`*^9, 3.535965160728024*^9, 
   3.535967426533247*^9, 3.535967490650702*^9, 3.535967601692659*^9, {
   3.535968048360759*^9, 3.535968063422565*^9}, 3.535970340603422*^9, 
   3.5359704149216957`*^9, 3.535976814875553*^9, 3.535977023271006*^9, 
   3.536148779737795*^9, 3.53616341504827*^9, 3.536164025347131*^9, 
   3.536164216829228*^9, 3.5361642503799953`*^9, {3.536164428072146*^9, 
   3.536164453969595*^9}, 3.536164569580195*^9, 3.536165567753026*^9, 
   3.536165704527802*^9, 3.541774535600573*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "We consider the effect on the CM of measuring the first pulse.  The \
post-selected state TPD is given in terms of the Moore-Penrose pseudoinverse. \
 The (2,2) entry is the variance of Jz after the QND measurement. ",
 StyleBox["[[ Eq 8 ]]",
  FontColor->RGBColor[0, 0, 1]]
}], "Subsubtitle",
 CellChangeTimes->{{3.398694069692734*^9, 3.3986941774753637`*^9}, {
   3.3986943252741303`*^9, 3.398694392384364*^9}, {3.3986968997507753`*^9, 
   3.3986970020020847`*^9}, 3.3986971928795276`*^9, 3.535970743110465*^9, {
   3.536148544671109*^9, 3.536148545132659*^9}, {3.536148608692518*^9, 
   3.536148616130926*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"TPD", " ", "=", " ", 
    RowBox[{
     RowBox[{"TP", " ", "-", " ", 
      RowBox[{"TP", ".", 
       RowBox[{"MyPI", "[", 
        RowBox[{"TP", ",", "PA"}], "]"}], ".", 
       RowBox[{"Transpose", "[", "TP", "]"}]}]}], "//", "Simplify"}]}], ")"}],
   "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.3986826630938716`*^9, 3.3986827051100345`*^9}, {
   3.3986829014406724`*^9, 3.3986829023938093`*^9}, {3.398684840195758*^9, 
   3.398684853149049*^9}, {3.398684959962916*^9, 3.3986849610566797`*^9}, {
   3.398685119793087*^9, 3.3986851325745*^9}, {3.39868521145051*^9, 
   3.398685267498102*^9}, {3.398685306217348*^9, 3.3986853118736706`*^9}, {
   3.3986891045628414`*^9, 3.3986891637510986`*^9}, {3.3986892331738625`*^9, 
   3.3986892751744003`*^9}, {3.398689473520689*^9, 3.3986895196775293`*^9}, {
   3.398690049387435*^9, 3.398690049574937*^9}, {3.398690893055195*^9, 
   3.3986909104150143`*^9}, {3.398692436374953*^9, 3.3986924415937696`*^9}, {
   3.3986940307391105`*^9, 3.3986940645051675`*^9}, {3.398694657031186*^9, 
   3.3986946706096587`*^9}, {3.398697134316278*^9, 3.3986971419257507`*^9}, {
   3.3986971725511427`*^9, 3.3986971731136494`*^9}, {3.412956884471343*^9, 
   3.4129568859767523`*^9}, {3.413024011062413*^9, 3.4130240126561832`*^9}, {
   3.4158548508956203`*^9, 3.415854920787994*^9}, {3.536148494908736*^9, 
   3.536148498692749*^9}, 3.536148640364696*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"N11", "+", 
       RowBox[{"J11", " ", 
        SuperscriptBox["rA", "2"]}], "-", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"N15", "+", 
           RowBox[{"J13", " ", "kap", " ", "rA", " ", "ScIn"}]}], ")"}], "2"], 
        RowBox[{"N55", "+", 
         RowBox[{"C22", " ", 
          SuperscriptBox["rL", "2"]}], "+", 
         RowBox[{"J33", " ", 
          SuperscriptBox["kap", "2"], " ", 
          SuperscriptBox["ScIn", "2"]}]}]]}], 
      RowBox[{"N12", "+", 
       RowBox[{"J12", " ", 
        SuperscriptBox["rA", "2"]}], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"N15", "+", 
           RowBox[{"J13", " ", "kap", " ", "rA", " ", "ScIn"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"N25", "+", 
           RowBox[{"C23", " ", "JcIn", " ", "kap", " ", "rL"}], "+", 
           RowBox[{"J23", " ", "kap", " ", "rA", " ", "ScIn"}]}], ")"}]}], 
        RowBox[{"N55", "+", 
         RowBox[{"C22", " ", 
          SuperscriptBox["rL", "2"]}], "+", 
         RowBox[{"J33", " ", 
          SuperscriptBox["kap", "2"], " ", 
          SuperscriptBox["ScIn", "2"]}]}]]}], 
      RowBox[{"N13", "+", 
       RowBox[{"J13", " ", 
        SuperscriptBox["rA", "2"]}], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"N15", "+", 
           RowBox[{"J13", " ", "kap", " ", "rA", " ", "ScIn"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"N35", "+", 
           RowBox[{"J33", " ", "kap", " ", "rA", " ", "ScIn"}]}], ")"}]}], 
        RowBox[{"N55", "+", 
         RowBox[{"C22", " ", 
          SuperscriptBox["rL", "2"]}], "+", 
         RowBox[{"J33", " ", 
          SuperscriptBox["kap", "2"], " ", 
          SuperscriptBox["ScIn", "2"]}]}]]}], 
      RowBox[{"N14", "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"N45", "+", 
           RowBox[{"C12", " ", 
            SuperscriptBox["rL", "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"N15", "+", 
           RowBox[{"J13", " ", "kap", " ", "rA", " ", "ScIn"}]}], ")"}]}], 
        RowBox[{"N55", "+", 
         RowBox[{"C22", " ", 
          SuperscriptBox["rL", "2"]}], "+", 
         RowBox[{"J33", " ", 
          SuperscriptBox["kap", "2"], " ", 
          SuperscriptBox["ScIn", "2"]}]}]]}], "0", 
      RowBox[{"N16", "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"N56", "+", 
           RowBox[{"C23", " ", 
            SuperscriptBox["rL", "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"N15", "+", 
           RowBox[{"J13", " ", "kap", " ", "rA", " ", "ScIn"}]}], ")"}]}], 
        RowBox[{"N55", "+", 
         RowBox[{"C22", " ", 
          SuperscriptBox["rL", "2"]}], "+", 
         RowBox[{"J33", " ", 
          SuperscriptBox["kap", "2"], " ", 
          SuperscriptBox["ScIn", "2"]}]}]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"C24", " ", "rL", " ", 
         RowBox[{"(", 
          RowBox[{"N15", "+", 
           RowBox[{"J13", " ", "kap", " ", "rA", " ", "ScIn"}]}], ")"}]}], 
        RowBox[{"N55", "+", 
         RowBox[{"C22", " ", 
          SuperscriptBox["rL", "2"]}], "+", 
         RowBox[{"J33", " ", 
          SuperscriptBox["kap", "2"], " ", 
          SuperscriptBox["ScIn", "2"]}]}]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"C25", " ", "rL", " ", 
         RowBox[{"(", 
          RowBox[{"N15", "+", 
           RowBox[{"J13", " ", "kap", " ", "rA", " ", "ScIn"}]}], ")"}]}], 
        RowBox[{"N55", "+", 
         RowBox[{"C22", " ", 
          SuperscriptBox["rL", "2"]}], "+", 
         RowBox[{"J33", " ", 
          SuperscriptBox["kap", "2"], " ", 
          SuperscriptBox["ScIn", "2"]}]}]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"C26", " ", "rL", " ", 
         RowBox[{"(", 
          RowBox[{"N15", "+", 
           RowBox[{"J13", " ", "kap", " ", "rA", " ", "ScIn"}]}], ")"}]}], 
        RowBox[{"N55", "+", 
         RowBox[{"C22", " ", 
          SuperscriptBox["rL", "2"]}], "+", 
         RowBox[{"J33", " ", 
          SuperscriptBox["kap", "2"], " ", 
          SuperscriptBox["ScIn", "2"]}]}]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"C27", " ", "rL", " ", 
         RowBox[{"(", 
          RowBox[{"N15", "+", 
           RowBox[{"J13", " ", "kap", " ", "rA", " ", "ScIn"}]}], ")"}]}], 
        RowBox[{"N55", "+", 
         RowBox[{"C22", " ", 
          SuperscriptBox["rL", "2"]}], "+", 
         RowBox[{"J33", " ", 
          SuperscriptBox["kap", "2"], " ", 
          SuperscriptBox["ScIn", "2"]}]}]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"C28", " ", "rL", " ", 
         RowBox[{"(", 
          RowBox[{"N15", "+", 
           RowBox[{"J13", " ", "kap", " ", "rA", " ", "ScIn"}]}], ")"}]}], 
        RowBox[{"N55", "+", 
         RowBox[{"C22", " ", 
          SuperscriptBox["rL", "2"]}], "+", 
         RowBox[{"J33", " ", 
          SuperscriptBox["kap", "2"], " ", 
          SuperscriptBox["ScIn", "2"]}]}]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"C29", " ", "rL", " ", 
         RowBox[{"(", 
          RowBox[{"N15", "+", 
           RowBox[{"J13", " ", "kap", " ", "rA", " ", "ScIn"}]}], ")"}]}], 
        RowBox[{"N55", "+", 
         RowBox[{"C22", " ", 
          SuperscriptBox["rL", "2"]}], "+", 
         RowBox[{"J33", " ", 
          SuperscriptBox["kap", "2"], " ", 
          SuperscriptBox["ScIn", "2"]}]}]]}]},
     {
      RowBox[{"N12", "+", 
       RowBox[{"J12", " ", 
        SuperscriptBox["rA", "2"]}], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"N15", "+", 
           RowBox[{"J13", " ", "kap", " ", "rA", " ", "ScIn"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"N25", "+", 
           RowBox[{"C23", " ", "JcIn", " ", "kap", " ", "rL"}], "+", 
           RowBox[{"J23", " ", "kap", " ", "rA", " ", "ScIn"}]}], ")"}]}], 
        RowBox[{"N55", "+", 
         RowBox[{"C22", " ", 
          SuperscriptBox["rL", "2"]}], "+", 
         RowBox[{"J33", " ", 
          SuperscriptBox["kap", "2"], " ", 
          SuperscriptBox["ScIn", "2"]}]}]]}], 
      RowBox[{
       RowBox[{"C33", " ", 
        SuperscriptBox["JcIn", "2"], " ", 
        SuperscriptBox["kap", "2"]}], "+", "N22", "+", 
       RowBox[{"J22", " ", 
        SuperscriptBox["rA", "2"]}], "-", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"N25", "+", 
           RowBox[{"C23", " ", "JcIn", " ", "kap", " ", "rL"}], "+", 
           RowBox[{"J23", " ", "kap", " ", "rA", " ", "ScIn"}]}], ")"}], "2"], 
        RowBox[{"N55", "+", 
         RowBox[{"C22", " ", 
          SuperscriptBox["rL", "2"]}], "+", 
         RowBox[{"J33", " ", 
          SuperscriptBox["kap", "2"], " ", 
          SuperscriptBox["ScIn", "2"]}]}]]}], 
      RowBox[{"N23", "+", 
       RowBox[{"J23", " ", 
        SuperscriptBox["rA", "2"]}], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"N25", "+", 
           RowBox[{"C23", " ", "JcIn", " ", "kap", " ", "rL"}], "+", 
           RowBox[{"J23", " ", "kap", " ", "rA", " ", "ScIn"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"N35", "+", 
           RowBox[{"J33", " ", "kap", " ", "rA", " ", "ScIn"}]}], ")"}]}], 
        RowBox[{"N55", "+", 
         RowBox[{"C22", " ", 
          SuperscriptBox["rL", "2"]}], "+", 
         RowBox[{"J33", " ", 
          SuperscriptBox["kap", "2"], " ", 
          SuperscriptBox["ScIn", "2"]}]}]]}], 
      RowBox[{"N24", "+", 
       RowBox[{"C13", " ", "JcIn", " ", "kap", " ", "rL"}], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"N45", "+", 
           RowBox[{"C12", " ", 
            SuperscriptBox["rL", "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"N25", "+", 
           RowBox[{"C23", " ", "JcIn", " ", "kap", " ", "rL"}], "+", 
           RowBox[{"J23", " ", "kap", " ", "rA", " ", "ScIn"}]}], ")"}]}], 
        RowBox[{"N55", "+", 
         RowBox[{"C22", " ", 
          SuperscriptBox["rL", "2"]}], "+", 
         RowBox[{"J33", " ", 
          SuperscriptBox["kap", "2"], " ", 
          SuperscriptBox["ScIn", "2"]}]}]]}], "0", 
      RowBox[{"N26", "+", 
       RowBox[{"C33", " ", "JcIn", " ", "kap", " ", "rL"}], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"N56", "+", 
           RowBox[{"C23", " ", 
            SuperscriptBox["rL", "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"N25", "+", 
           RowBox[{"C23", " ", "JcIn", " ", "kap", " ", "rL"}], "+", 
           RowBox[{"J23", " ", "kap", " ", "rA", " ", "ScIn"}]}], ")"}]}], 
        RowBox[{"N55", "+", 
         RowBox[{"C22", " ", 
          SuperscriptBox["rL", "2"]}], "+", 
         RowBox[{"J33", " ", 
          SuperscriptBox["kap", "2"], " ", 
          SuperscriptBox["ScIn", "2"]}]}]]}], 
      RowBox[{
       RowBox[{"C34", " ", "JcIn", " ", "kap"}], "-", 
       FractionBox[
        RowBox[{"C24", " ", "rL", " ", 
         RowBox[{"(", 
          RowBox[{"N25", "+", 
           RowBox[{"C23", " ", "JcIn", " ", "kap", " ", "rL"}], "+", 
           RowBox[{"J23", " ", "kap", " ", "rA", " ", "ScIn"}]}], ")"}]}], 
        RowBox[{"N55", "+", 
         RowBox[{"C22", " ", 
          SuperscriptBox["rL", "2"]}], "+", 
         RowBox[{"J33", " ", 
          SuperscriptBox["kap", "2"], " ", 
          SuperscriptBox["ScIn", "2"]}]}]]}], 
      RowBox[{
       RowBox[{"C35", " ", "JcIn", " ", "kap"}], "-", 
       FractionBox[
        RowBox[{"C25", " ", "rL", " ", 
         RowBox[{"(", 
          RowBox[{"N25", "+", 
           RowBox[{"C23", " ", "JcIn", " ", "kap", " ", "rL"}], "+", 
           RowBox[{"J23", " ", "kap", " ", "rA", " ", "ScIn"}]}], ")"}]}], 
        RowBox[{"N55", "+", 
         RowBox[{"C22", " ", 
          SuperscriptBox["rL", "2"]}], "+", 
         RowBox[{"J33", " ", 
          SuperscriptBox["kap", "2"], " ", 
          SuperscriptBox["ScIn", "2"]}]}]]}], 
      RowBox[{
       RowBox[{"C36", " ", "JcIn", " ", "kap"}], "-", 
       FractionBox[
        RowBox[{"C26", " ", "rL", " ", 
         RowBox[{"(", 
          RowBox[{"N25", "+", 
           RowBox[{"C23", " ", "JcIn", " ", "kap", " ", "rL"}], "+", 
           RowBox[{"J23", " ", "kap", " ", "rA", " ", "ScIn"}]}], ")"}]}], 
        RowBox[{"N55", "+", 
         RowBox[{"C22", " ", 
          SuperscriptBox["rL", "2"]}], "+", 
         RowBox[{"J33", " ", 
          SuperscriptBox["kap", "2"], " ", 
          SuperscriptBox["ScIn", "2"]}]}]]}], 
      RowBox[{
       RowBox[{"C37", " ", "JcIn", " ", "kap"}], "-", 
       FractionBox[
        RowBox[{"C27", " ", "rL", " ", 
         RowBox[{"(", 
          RowBox[{"N25", "+", 
           RowBox[{"C23", " ", "JcIn", " ", "kap", " ", "rL"}], "+", 
           RowBox[{"J23", " ", "kap", " ", "rA", " ", "ScIn"}]}], ")"}]}], 
        RowBox[{"N55", "+", 
         RowBox[{"C22", " ", 
          SuperscriptBox["rL", "2"]}], "+", 
         RowBox[{"J33", " ", 
          SuperscriptBox["kap", "2"], " ", 
          SuperscriptBox["ScIn", "2"]}]}]]}], 
      RowBox[{
       RowBox[{"C38", " ", "JcIn", " ", "kap"}], "-", 
       FractionBox[
        RowBox[{"C28", " ", "rL", " ", 
         RowBox[{"(", 
          RowBox[{"N25", "+", 
           RowBox[{"C23", " ", "JcIn", " ", "kap", " ", "rL"}], "+", 
           RowBox[{"J23", " ", "kap", " ", "rA", " ", "ScIn"}]}], ")"}]}], 
        RowBox[{"N55", "+", 
         RowBox[{"C22", " ", 
          SuperscriptBox["rL", "2"]}], "+", 
         RowBox[{"J33", " ", 
          SuperscriptBox["kap", "2"], " ", 
          SuperscriptBox["ScIn", "2"]}]}]]}], 
      RowBox[{
       RowBox[{"C39", " ", "JcIn", " ", "kap"}], "-", 
       FractionBox[
        RowBox[{"C29", " ", "rL", " ", 
         RowBox[{"(", 
          RowBox[{"N25", "+", 
           RowBox[{"C23", " ", "JcIn", " ", "kap", " ", "rL"}], "+", 
           RowBox[{"J23", " ", "kap", " ", "rA", " ", "ScIn"}]}], ")"}]}], 
        RowBox[{"N55", "+", 
         RowBox[{"C22", " ", 
          SuperscriptBox["rL", "2"]}], "+", 
         RowBox[{"J33", " ", 
          SuperscriptBox["kap", "2"], " ", 
          SuperscriptBox["ScIn", "2"]}]}]]}]},
     {
      RowBox[{"N13", "+", 
       RowBox[{"J13", " ", 
        SuperscriptBox["rA", "2"]}], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"N15", "+", 
           RowBox[{"J13", " ", "kap", " ", "rA", " ", "ScIn"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"N35", "+", 
           RowBox[{"J33", " ", "kap", " ", "rA", " ", "ScIn"}]}], ")"}]}], 
        RowBox[{"N55", "+", 
         RowBox[{"C22", " ", 
          SuperscriptBox["rL", "2"]}], "+", 
         RowBox[{"J33", " ", 
          SuperscriptBox["kap", "2"], " ", 
          SuperscriptBox["ScIn", "2"]}]}]]}], 
      RowBox[{"N23", "+", 
       RowBox[{"J23", " ", 
        SuperscriptBox["rA", "2"]}], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"N25", "+", 
           RowBox[{"C23", " ", "JcIn", " ", "kap", " ", "rL"}], "+", 
           RowBox[{"J23", " ", "kap", " ", "rA", " ", "ScIn"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"N35", "+", 
           RowBox[{"J33", " ", "kap", " ", "rA", " ", "ScIn"}]}], ")"}]}], 
        RowBox[{"N55", "+", 
         RowBox[{"C22", " ", 
          SuperscriptBox["rL", "2"]}], "+", 
         RowBox[{"J33", " ", 
          SuperscriptBox["kap", "2"], " ", 
          SuperscriptBox["ScIn", "2"]}]}]]}], 
      RowBox[{"N33", "+", 
       RowBox[{"J33", " ", 
        SuperscriptBox["rA", "2"]}], "-", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"N35", "+", 
           RowBox[{"J33", " ", "kap", " ", "rA", " ", "ScIn"}]}], ")"}], "2"], 
        RowBox[{"N55", "+", 
         RowBox[{"C22", " ", 
          SuperscriptBox["rL", "2"]}], "+", 
         RowBox[{"J33", " ", 
          SuperscriptBox["kap", "2"], " ", 
          SuperscriptBox["ScIn", "2"]}]}]]}], 
      RowBox[{"N34", "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"N45", "+", 
           RowBox[{"C12", " ", 
            SuperscriptBox["rL", "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"N35", "+", 
           RowBox[{"J33", " ", "kap", " ", "rA", " ", "ScIn"}]}], ")"}]}], 
        RowBox[{"N55", "+", 
         RowBox[{"C22", " ", 
          SuperscriptBox["rL", "2"]}], "+", 
         RowBox[{"J33", " ", 
          SuperscriptBox["kap", "2"], " ", 
          SuperscriptBox["ScIn", "2"]}]}]]}], "0", 
      RowBox[{"N36", "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"N56", "+", 
           RowBox[{"C23", " ", 
            SuperscriptBox["rL", "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"N35", "+", 
           RowBox[{"J33", " ", "kap", " ", "rA", " ", "ScIn"}]}], ")"}]}], 
        RowBox[{"N55", "+", 
         RowBox[{"C22", " ", 
          SuperscriptBox["rL", "2"]}], "+", 
         RowBox[{"J33", " ", 
          SuperscriptBox["kap", "2"], " ", 
          SuperscriptBox["ScIn", "2"]}]}]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"C24", " ", "rL", " ", 
         RowBox[{"(", 
          RowBox[{"N35", "+", 
           RowBox[{"J33", " ", "kap", " ", "rA", " ", "ScIn"}]}], ")"}]}], 
        RowBox[{"N55", "+", 
         RowBox[{"C22", " ", 
          SuperscriptBox["rL", "2"]}], "+", 
         RowBox[{"J33", " ", 
          SuperscriptBox["kap", "2"], " ", 
          SuperscriptBox["ScIn", "2"]}]}]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"C25", " ", "rL", " ", 
         RowBox[{"(", 
          RowBox[{"N35", "+", 
           RowBox[{"J33", " ", "kap", " ", "rA", " ", "ScIn"}]}], ")"}]}], 
        RowBox[{"N55", "+", 
         RowBox[{"C22", " ", 
          SuperscriptBox["rL", "2"]}], "+", 
         RowBox[{"J33", " ", 
          SuperscriptBox["kap", "2"], " ", 
          SuperscriptBox["ScIn", "2"]}]}]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"C26", " ", "rL", " ", 
         RowBox[{"(", 
          RowBox[{"N35", "+", 
           RowBox[{"J33", " ", "kap", " ", "rA", " ", "ScIn"}]}], ")"}]}], 
        RowBox[{"N55", "+", 
         RowBox[{"C22", " ", 
          SuperscriptBox["rL", "2"]}], "+", 
         RowBox[{"J33", " ", 
          SuperscriptBox["kap", "2"], " ", 
          SuperscriptBox["ScIn", "2"]}]}]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"C27", " ", "rL", " ", 
         RowBox[{"(", 
          RowBox[{"N35", "+", 
           RowBox[{"J33", " ", "kap", " ", "rA", " ", "ScIn"}]}], ")"}]}], 
        RowBox[{"N55", "+", 
         RowBox[{"C22", " ", 
          SuperscriptBox["rL", "2"]}], "+", 
         RowBox[{"J33", " ", 
          SuperscriptBox["kap", "2"], " ", 
          SuperscriptBox["ScIn", "2"]}]}]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"C28", " ", "rL", " ", 
         RowBox[{"(", 
          RowBox[{"N35", "+", 
           RowBox[{"J33", " ", "kap", " ", "rA", " ", "ScIn"}]}], ")"}]}], 
        RowBox[{"N55", "+", 
         RowBox[{"C22", " ", 
          SuperscriptBox["rL", "2"]}], "+", 
         RowBox[{"J33", " ", 
          SuperscriptBox["kap", "2"], " ", 
          SuperscriptBox["ScIn", "2"]}]}]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"C29", " ", "rL", " ", 
         RowBox[{"(", 
          RowBox[{"N35", "+", 
           RowBox[{"J33", " ", "kap", " ", "rA", " ", "ScIn"}]}], ")"}]}], 
        RowBox[{"N55", "+", 
         RowBox[{"C22", " ", 
          SuperscriptBox["rL", "2"]}], "+", 
         RowBox[{"J33", " ", 
          SuperscriptBox["kap", "2"], " ", 
          SuperscriptBox["ScIn", "2"]}]}]]}]},
     {
      RowBox[{"N14", "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"N45", "+", 
           RowBox[{"C12", " ", 
            SuperscriptBox["rL", "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"N15", "+", 
           RowBox[{"J13", " ", "kap", " ", "rA", " ", "ScIn"}]}], ")"}]}], 
        RowBox[{"N55", "+", 
         RowBox[{"C22", " ", 
          SuperscriptBox["rL", "2"]}], "+", 
         RowBox[{"J33", " ", 
          SuperscriptBox["kap", "2"], " ", 
          SuperscriptBox["ScIn", "2"]}]}]]}], 
      RowBox[{"N24", "+", 
       RowBox[{"C13", " ", "JcIn", " ", "kap", " ", "rL"}], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"N45", "+", 
           RowBox[{"C12", " ", 
            SuperscriptBox["rL", "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"N25", "+", 
           RowBox[{"C23", " ", "JcIn", " ", "kap", " ", "rL"}], "+", 
           RowBox[{"J23", " ", "kap", " ", "rA", " ", "ScIn"}]}], ")"}]}], 
        RowBox[{"N55", "+", 
         RowBox[{"C22", " ", 
          SuperscriptBox["rL", "2"]}], "+", 
         RowBox[{"J33", " ", 
          SuperscriptBox["kap", "2"], " ", 
          SuperscriptBox["ScIn", "2"]}]}]]}], 
      RowBox[{"N34", "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"N45", "+", 
           RowBox[{"C12", " ", 
            SuperscriptBox["rL", "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"N35", "+", 
           RowBox[{"J33", " ", "kap", " ", "rA", " ", "ScIn"}]}], ")"}]}], 
        RowBox[{"N55", "+", 
         RowBox[{"C22", " ", 
          SuperscriptBox["rL", "2"]}], "+", 
         RowBox[{"J33", " ", 
          SuperscriptBox["kap", "2"], " ", 
          SuperscriptBox["ScIn", "2"]}]}]]}], 
      RowBox[{"N44", "+", 
       RowBox[{"C11", " ", 
        SuperscriptBox["rL", "2"]}], "-", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"N45", "+", 
           RowBox[{"C12", " ", 
            SuperscriptBox["rL", "2"]}]}], ")"}], "2"], 
        RowBox[{"N55", "+", 
         RowBox[{"C22", " ", 
          SuperscriptBox["rL", "2"]}], "+", 
         RowBox[{"J33", " ", 
          SuperscriptBox["kap", "2"], " ", 
          SuperscriptBox["ScIn", "2"]}]}]]}], "0", 
      RowBox[{"N46", "+", 
       RowBox[{"C13", " ", 
        SuperscriptBox["rL", "2"]}], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"N45", "+", 
           RowBox[{"C12", " ", 
            SuperscriptBox["rL", "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"N56", "+", 
           RowBox[{"C23", " ", 
            SuperscriptBox["rL", "2"]}]}], ")"}]}], 
        RowBox[{"N55", "+", 
         RowBox[{"C22", " ", 
          SuperscriptBox["rL", "2"]}], "+", 
         RowBox[{"J33", " ", 
          SuperscriptBox["kap", "2"], " ", 
          SuperscriptBox["ScIn", "2"]}]}]]}], 
      RowBox[{"rL", " ", 
       RowBox[{"(", 
        RowBox[{"C14", "-", 
         FractionBox[
          RowBox[{"C24", " ", 
           RowBox[{"(", 
            RowBox[{"N45", "+", 
             RowBox[{"C12", " ", 
              SuperscriptBox["rL", "2"]}]}], ")"}]}], 
          RowBox[{"N55", "+", 
           RowBox[{"C22", " ", 
            SuperscriptBox["rL", "2"]}], "+", 
           RowBox[{"J33", " ", 
            SuperscriptBox["kap", "2"], " ", 
            SuperscriptBox["ScIn", "2"]}]}]]}], ")"}]}], 
      RowBox[{"rL", " ", 
       RowBox[{"(", 
        RowBox[{"C15", "-", 
         FractionBox[
          RowBox[{"C25", " ", 
           RowBox[{"(", 
            RowBox[{"N45", "+", 
             RowBox[{"C12", " ", 
              SuperscriptBox["rL", "2"]}]}], ")"}]}], 
          RowBox[{"N55", "+", 
           RowBox[{"C22", " ", 
            SuperscriptBox["rL", "2"]}], "+", 
           RowBox[{"J33", " ", 
            SuperscriptBox["kap", "2"], " ", 
            SuperscriptBox["ScIn", "2"]}]}]]}], ")"}]}], 
      RowBox[{"rL", " ", 
       RowBox[{"(", 
        RowBox[{"C16", "-", 
         FractionBox[
          RowBox[{"C26", " ", 
           RowBox[{"(", 
            RowBox[{"N45", "+", 
             RowBox[{"C12", " ", 
              SuperscriptBox["rL", "2"]}]}], ")"}]}], 
          RowBox[{"N55", "+", 
           RowBox[{"C22", " ", 
            SuperscriptBox["rL", "2"]}], "+", 
           RowBox[{"J33", " ", 
            SuperscriptBox["kap", "2"], " ", 
            SuperscriptBox["ScIn", "2"]}]}]]}], ")"}]}], 
      RowBox[{"rL", " ", 
       RowBox[{"(", 
        RowBox[{"C17", "-", 
         FractionBox[
          RowBox[{"C27", " ", 
           RowBox[{"(", 
            RowBox[{"N45", "+", 
             RowBox[{"C12", " ", 
              SuperscriptBox["rL", "2"]}]}], ")"}]}], 
          RowBox[{"N55", "+", 
           RowBox[{"C22", " ", 
            SuperscriptBox["rL", "2"]}], "+", 
           RowBox[{"J33", " ", 
            SuperscriptBox["kap", "2"], " ", 
            SuperscriptBox["ScIn", "2"]}]}]]}], ")"}]}], 
      RowBox[{"rL", " ", 
       RowBox[{"(", 
        RowBox[{"C18", "-", 
         FractionBox[
          RowBox[{"C28", " ", 
           RowBox[{"(", 
            RowBox[{"N45", "+", 
             RowBox[{"C12", " ", 
              SuperscriptBox["rL", "2"]}]}], ")"}]}], 
          RowBox[{"N55", "+", 
           RowBox[{"C22", " ", 
            SuperscriptBox["rL", "2"]}], "+", 
           RowBox[{"J33", " ", 
            SuperscriptBox["kap", "2"], " ", 
            SuperscriptBox["ScIn", "2"]}]}]]}], ")"}]}], 
      RowBox[{"rL", " ", 
       RowBox[{"(", 
        RowBox[{"C19", "-", 
         FractionBox[
          RowBox[{"C29", " ", 
           RowBox[{"(", 
            RowBox[{"N45", "+", 
             RowBox[{"C12", " ", 
              SuperscriptBox["rL", "2"]}]}], ")"}]}], 
          RowBox[{"N55", "+", 
           RowBox[{"C22", " ", 
            SuperscriptBox["rL", "2"]}], "+", 
           RowBox[{"J33", " ", 
            SuperscriptBox["kap", "2"], " ", 
            SuperscriptBox["ScIn", "2"]}]}]]}], ")"}]}]},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {
      RowBox[{"N16", "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"N56", "+", 
           RowBox[{"C23", " ", 
            SuperscriptBox["rL", "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"N15", "+", 
           RowBox[{"J13", " ", "kap", " ", "rA", " ", "ScIn"}]}], ")"}]}], 
        RowBox[{"N55", "+", 
         RowBox[{"C22", " ", 
          SuperscriptBox["rL", "2"]}], "+", 
         RowBox[{"J33", " ", 
          SuperscriptBox["kap", "2"], " ", 
          SuperscriptBox["ScIn", "2"]}]}]]}], 
      RowBox[{"N26", "+", 
       RowBox[{"C33", " ", "JcIn", " ", "kap", " ", "rL"}], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"N56", "+", 
           RowBox[{"C23", " ", 
            SuperscriptBox["rL", "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"N25", "+", 
           RowBox[{"C23", " ", "JcIn", " ", "kap", " ", "rL"}], "+", 
           RowBox[{"J23", " ", "kap", " ", "rA", " ", "ScIn"}]}], ")"}]}], 
        RowBox[{"N55", "+", 
         RowBox[{"C22", " ", 
          SuperscriptBox["rL", "2"]}], "+", 
         RowBox[{"J33", " ", 
          SuperscriptBox["kap", "2"], " ", 
          SuperscriptBox["ScIn", "2"]}]}]]}], 
      RowBox[{"N36", "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"N56", "+", 
           RowBox[{"C23", " ", 
            SuperscriptBox["rL", "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"N35", "+", 
           RowBox[{"J33", " ", "kap", " ", "rA", " ", "ScIn"}]}], ")"}]}], 
        RowBox[{"N55", "+", 
         RowBox[{"C22", " ", 
          SuperscriptBox["rL", "2"]}], "+", 
         RowBox[{"J33", " ", 
          SuperscriptBox["kap", "2"], " ", 
          SuperscriptBox["ScIn", "2"]}]}]]}], 
      RowBox[{"N46", "+", 
       RowBox[{"C13", " ", 
        SuperscriptBox["rL", "2"]}], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"N45", "+", 
           RowBox[{"C12", " ", 
            SuperscriptBox["rL", "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"N56", "+", 
           RowBox[{"C23", " ", 
            SuperscriptBox["rL", "2"]}]}], ")"}]}], 
        RowBox[{"N55", "+", 
         RowBox[{"C22", " ", 
          SuperscriptBox["rL", "2"]}], "+", 
         RowBox[{"J33", " ", 
          SuperscriptBox["kap", "2"], " ", 
          SuperscriptBox["ScIn", "2"]}]}]]}], "0", 
      RowBox[{"N66", "+", 
       RowBox[{"C33", " ", 
        SuperscriptBox["rL", "2"]}], "-", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"N56", "+", 
           RowBox[{"C23", " ", 
            SuperscriptBox["rL", "2"]}]}], ")"}], "2"], 
        RowBox[{"N55", "+", 
         RowBox[{"C22", " ", 
          SuperscriptBox["rL", "2"]}], "+", 
         RowBox[{"J33", " ", 
          SuperscriptBox["kap", "2"], " ", 
          SuperscriptBox["ScIn", "2"]}]}]]}], 
      RowBox[{"rL", " ", 
       RowBox[{"(", 
        RowBox[{"C34", "-", 
         FractionBox[
          RowBox[{"C24", " ", 
           RowBox[{"(", 
            RowBox[{"N56", "+", 
             RowBox[{"C23", " ", 
              SuperscriptBox["rL", "2"]}]}], ")"}]}], 
          RowBox[{"N55", "+", 
           RowBox[{"C22", " ", 
            SuperscriptBox["rL", "2"]}], "+", 
           RowBox[{"J33", " ", 
            SuperscriptBox["kap", "2"], " ", 
            SuperscriptBox["ScIn", "2"]}]}]]}], ")"}]}], 
      RowBox[{"rL", " ", 
       RowBox[{"(", 
        RowBox[{"C35", "-", 
         FractionBox[
          RowBox[{"C25", " ", 
           RowBox[{"(", 
            RowBox[{"N56", "+", 
             RowBox[{"C23", " ", 
              SuperscriptBox["rL", "2"]}]}], ")"}]}], 
          RowBox[{"N55", "+", 
           RowBox[{"C22", " ", 
            SuperscriptBox["rL", "2"]}], "+", 
           RowBox[{"J33", " ", 
            SuperscriptBox["kap", "2"], " ", 
            SuperscriptBox["ScIn", "2"]}]}]]}], ")"}]}], 
      RowBox[{"rL", " ", 
       RowBox[{"(", 
        RowBox[{"C36", "-", 
         FractionBox[
          RowBox[{"C26", " ", 
           RowBox[{"(", 
            RowBox[{"N56", "+", 
             RowBox[{"C23", " ", 
              SuperscriptBox["rL", "2"]}]}], ")"}]}], 
          RowBox[{"N55", "+", 
           RowBox[{"C22", " ", 
            SuperscriptBox["rL", "2"]}], "+", 
           RowBox[{"J33", " ", 
            SuperscriptBox["kap", "2"], " ", 
            SuperscriptBox["ScIn", "2"]}]}]]}], ")"}]}], 
      RowBox[{"rL", " ", 
       RowBox[{"(", 
        RowBox[{"C37", "-", 
         FractionBox[
          RowBox[{"C27", " ", 
           RowBox[{"(", 
            RowBox[{"N56", "+", 
             RowBox[{"C23", " ", 
              SuperscriptBox["rL", "2"]}]}], ")"}]}], 
          RowBox[{"N55", "+", 
           RowBox[{"C22", " ", 
            SuperscriptBox["rL", "2"]}], "+", 
           RowBox[{"J33", " ", 
            SuperscriptBox["kap", "2"], " ", 
            SuperscriptBox["ScIn", "2"]}]}]]}], ")"}]}], 
      RowBox[{"rL", " ", 
       RowBox[{"(", 
        RowBox[{"C38", "-", 
         FractionBox[
          RowBox[{"C28", " ", 
           RowBox[{"(", 
            RowBox[{"N56", "+", 
             RowBox[{"C23", " ", 
              SuperscriptBox["rL", "2"]}]}], ")"}]}], 
          RowBox[{"N55", "+", 
           RowBox[{"C22", " ", 
            SuperscriptBox["rL", "2"]}], "+", 
           RowBox[{"J33", " ", 
            SuperscriptBox["kap", "2"], " ", 
            SuperscriptBox["ScIn", "2"]}]}]]}], ")"}]}], 
      RowBox[{"rL", " ", 
       RowBox[{"(", 
        RowBox[{"C39", "-", 
         FractionBox[
          RowBox[{"C29", " ", 
           RowBox[{"(", 
            RowBox[{"N56", "+", 
             RowBox[{"C23", " ", 
              SuperscriptBox["rL", "2"]}]}], ")"}]}], 
          RowBox[{"N55", "+", 
           RowBox[{"C22", " ", 
            SuperscriptBox["rL", "2"]}], "+", 
           RowBox[{"J33", " ", 
            SuperscriptBox["kap", "2"], " ", 
            SuperscriptBox["ScIn", "2"]}]}]]}], ")"}]}]},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"C24", " ", "rL", " ", 
         RowBox[{"(", 
          RowBox[{"N15", "+", 
           RowBox[{"J13", " ", "kap", " ", "rA", " ", "ScIn"}]}], ")"}]}], 
        RowBox[{"N55", "+", 
         RowBox[{"C22", " ", 
          SuperscriptBox["rL", "2"]}], "+", 
         RowBox[{"J33", " ", 
          SuperscriptBox["kap", "2"], " ", 
          SuperscriptBox["ScIn", "2"]}]}]]}], 
      RowBox[{
       RowBox[{"C34", " ", "JcIn", " ", "kap"}], "-", 
       FractionBox[
        RowBox[{"C24", " ", "rL", " ", 
         RowBox[{"(", 
          RowBox[{"N25", "+", 
           RowBox[{"C23", " ", "JcIn", " ", "kap", " ", "rL"}], "+", 
           RowBox[{"J23", " ", "kap", " ", "rA", " ", "ScIn"}]}], ")"}]}], 
        RowBox[{"N55", "+", 
         RowBox[{"C22", " ", 
          SuperscriptBox["rL", "2"]}], "+", 
         RowBox[{"J33", " ", 
          SuperscriptBox["kap", "2"], " ", 
          SuperscriptBox["ScIn", "2"]}]}]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"C24", " ", "rL", " ", 
         RowBox[{"(", 
          RowBox[{"N35", "+", 
           RowBox[{"J33", " ", "kap", " ", "rA", " ", "ScIn"}]}], ")"}]}], 
        RowBox[{"N55", "+", 
         RowBox[{"C22", " ", 
          SuperscriptBox["rL", "2"]}], "+", 
         RowBox[{"J33", " ", 
          SuperscriptBox["kap", "2"], " ", 
          SuperscriptBox["ScIn", "2"]}]}]]}], 
      RowBox[{"rL", " ", 
       RowBox[{"(", 
        RowBox[{"C14", "-", 
         FractionBox[
          RowBox[{"C24", " ", 
           RowBox[{"(", 
            RowBox[{"N45", "+", 
             RowBox[{"C12", " ", 
              SuperscriptBox["rL", "2"]}]}], ")"}]}], 
          RowBox[{"N55", "+", 
           RowBox[{"C22", " ", 
            SuperscriptBox["rL", "2"]}], "+", 
           RowBox[{"J33", " ", 
            SuperscriptBox["kap", "2"], " ", 
            SuperscriptBox["ScIn", "2"]}]}]]}], ")"}]}], "0", 
      RowBox[{"rL", " ", 
       RowBox[{"(", 
        RowBox[{"C34", "-", 
         FractionBox[
          RowBox[{"C24", " ", 
           RowBox[{"(", 
            RowBox[{"N56", "+", 
             RowBox[{"C23", " ", 
              SuperscriptBox["rL", "2"]}]}], ")"}]}], 
          RowBox[{"N55", "+", 
           RowBox[{"C22", " ", 
            SuperscriptBox["rL", "2"]}], "+", 
           RowBox[{"J33", " ", 
            SuperscriptBox["kap", "2"], " ", 
            SuperscriptBox["ScIn", "2"]}]}]]}], ")"}]}], 
      RowBox[{"C44", "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["C24", "2"], " ", 
         SuperscriptBox["rL", "2"]}], 
        RowBox[{"N55", "+", 
         RowBox[{"C22", " ", 
          SuperscriptBox["rL", "2"]}], "+", 
         RowBox[{"J33", " ", 
          SuperscriptBox["kap", "2"], " ", 
          SuperscriptBox["ScIn", "2"]}]}]]}], 
      RowBox[{"C45", "-", 
       FractionBox[
        RowBox[{"C24", " ", "C25", " ", 
         SuperscriptBox["rL", "2"]}], 
        RowBox[{"N55", "+", 
         RowBox[{"C22", " ", 
          SuperscriptBox["rL", "2"]}], "+", 
         RowBox[{"J33", " ", 
          SuperscriptBox["kap", "2"], " ", 
          SuperscriptBox["ScIn", "2"]}]}]]}], 
      RowBox[{"C46", "-", 
       FractionBox[
        RowBox[{"C24", " ", "C26", " ", 
         SuperscriptBox["rL", "2"]}], 
        RowBox[{"N55", "+", 
         RowBox[{"C22", " ", 
          SuperscriptBox["rL", "2"]}], "+", 
         RowBox[{"J33", " ", 
          SuperscriptBox["kap", "2"], " ", 
          SuperscriptBox["ScIn", "2"]}]}]]}], 
      RowBox[{"C47", "-", 
       FractionBox[
        RowBox[{"C24", " ", "C27", " ", 
         SuperscriptBox["rL", "2"]}], 
        RowBox[{"N55", "+", 
         RowBox[{"C22", " ", 
          SuperscriptBox["rL", "2"]}], "+", 
         RowBox[{"J33", " ", 
          SuperscriptBox["kap", "2"], " ", 
          SuperscriptBox["ScIn", "2"]}]}]]}], 
      RowBox[{"C48", "-", 
       FractionBox[
        RowBox[{"C24", " ", "C28", " ", 
         SuperscriptBox["rL", "2"]}], 
        RowBox[{"N55", "+", 
         RowBox[{"C22", " ", 
          SuperscriptBox["rL", "2"]}], "+", 
         RowBox[{"J33", " ", 
          SuperscriptBox["kap", "2"], " ", 
          SuperscriptBox["ScIn", "2"]}]}]]}], 
      RowBox[{"C49", "-", 
       FractionBox[
        RowBox[{"C24", " ", "C29", " ", 
         SuperscriptBox["rL", "2"]}], 
        RowBox[{"N55", "+", 
         RowBox[{"C22", " ", 
          SuperscriptBox["rL", "2"]}], "+", 
         RowBox[{"J33", " ", 
          SuperscriptBox["kap", "2"], " ", 
          SuperscriptBox["ScIn", "2"]}]}]]}]},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"C25", " ", "rL", " ", 
         RowBox[{"(", 
          RowBox[{"N15", "+", 
           RowBox[{"J13", " ", "kap", " ", "rA", " ", "ScIn"}]}], ")"}]}], 
        RowBox[{"N55", "+", 
         RowBox[{"C22", " ", 
          SuperscriptBox["rL", "2"]}], "+", 
         RowBox[{"J33", " ", 
          SuperscriptBox["kap", "2"], " ", 
          SuperscriptBox["ScIn", "2"]}]}]]}], 
      RowBox[{
       RowBox[{"C35", " ", "JcIn", " ", "kap"}], "-", 
       FractionBox[
        RowBox[{"C25", " ", "rL", " ", 
         RowBox[{"(", 
          RowBox[{"N25", "+", 
           RowBox[{"C23", " ", "JcIn", " ", "kap", " ", "rL"}], "+", 
           RowBox[{"J23", " ", "kap", " ", "rA", " ", "ScIn"}]}], ")"}]}], 
        RowBox[{"N55", "+", 
         RowBox[{"C22", " ", 
          SuperscriptBox["rL", "2"]}], "+", 
         RowBox[{"J33", " ", 
          SuperscriptBox["kap", "2"], " ", 
          SuperscriptBox["ScIn", "2"]}]}]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"C25", " ", "rL", " ", 
         RowBox[{"(", 
          RowBox[{"N35", "+", 
           RowBox[{"J33", " ", "kap", " ", "rA", " ", "ScIn"}]}], ")"}]}], 
        RowBox[{"N55", "+", 
         RowBox[{"C22", " ", 
          SuperscriptBox["rL", "2"]}], "+", 
         RowBox[{"J33", " ", 
          SuperscriptBox["kap", "2"], " ", 
          SuperscriptBox["ScIn", "2"]}]}]]}], 
      RowBox[{"rL", " ", 
       RowBox[{"(", 
        RowBox[{"C15", "-", 
         FractionBox[
          RowBox[{"C25", " ", 
           RowBox[{"(", 
            RowBox[{"N45", "+", 
             RowBox[{"C12", " ", 
              SuperscriptBox["rL", "2"]}]}], ")"}]}], 
          RowBox[{"N55", "+", 
           RowBox[{"C22", " ", 
            SuperscriptBox["rL", "2"]}], "+", 
           RowBox[{"J33", " ", 
            SuperscriptBox["kap", "2"], " ", 
            SuperscriptBox["ScIn", "2"]}]}]]}], ")"}]}], "0", 
      RowBox[{"rL", " ", 
       RowBox[{"(", 
        RowBox[{"C35", "-", 
         FractionBox[
          RowBox[{"C25", " ", 
           RowBox[{"(", 
            RowBox[{"N56", "+", 
             RowBox[{"C23", " ", 
              SuperscriptBox["rL", "2"]}]}], ")"}]}], 
          RowBox[{"N55", "+", 
           RowBox[{"C22", " ", 
            SuperscriptBox["rL", "2"]}], "+", 
           RowBox[{"J33", " ", 
            SuperscriptBox["kap", "2"], " ", 
            SuperscriptBox["ScIn", "2"]}]}]]}], ")"}]}], 
      RowBox[{"C45", "-", 
       FractionBox[
        RowBox[{"C24", " ", "C25", " ", 
         SuperscriptBox["rL", "2"]}], 
        RowBox[{"N55", "+", 
         RowBox[{"C22", " ", 
          SuperscriptBox["rL", "2"]}], "+", 
         RowBox[{"J33", " ", 
          SuperscriptBox["kap", "2"], " ", 
          SuperscriptBox["ScIn", "2"]}]}]]}], 
      RowBox[{"C55", "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["C25", "2"], " ", 
         SuperscriptBox["rL", "2"]}], 
        RowBox[{"N55", "+", 
         RowBox[{"C22", " ", 
          SuperscriptBox["rL", "2"]}], "+", 
         RowBox[{"J33", " ", 
          SuperscriptBox["kap", "2"], " ", 
          SuperscriptBox["ScIn", "2"]}]}]]}], 
      RowBox[{"C56", "-", 
       FractionBox[
        RowBox[{"C25", " ", "C26", " ", 
         SuperscriptBox["rL", "2"]}], 
        RowBox[{"N55", "+", 
         RowBox[{"C22", " ", 
          SuperscriptBox["rL", "2"]}], "+", 
         RowBox[{"J33", " ", 
          SuperscriptBox["kap", "2"], " ", 
          SuperscriptBox["ScIn", "2"]}]}]]}], 
      RowBox[{"C57", "-", 
       FractionBox[
        RowBox[{"C25", " ", "C27", " ", 
         SuperscriptBox["rL", "2"]}], 
        RowBox[{"N55", "+", 
         RowBox[{"C22", " ", 
          SuperscriptBox["rL", "2"]}], "+", 
         RowBox[{"J33", " ", 
          SuperscriptBox["kap", "2"], " ", 
          SuperscriptBox["ScIn", "2"]}]}]]}], 
      RowBox[{"C58", "-", 
       FractionBox[
        RowBox[{"C25", " ", "C28", " ", 
         SuperscriptBox["rL", "2"]}], 
        RowBox[{"N55", "+", 
         RowBox[{"C22", " ", 
          SuperscriptBox["rL", "2"]}], "+", 
         RowBox[{"J33", " ", 
          SuperscriptBox["kap", "2"], " ", 
          SuperscriptBox["ScIn", "2"]}]}]]}], 
      RowBox[{"C59", "-", 
       FractionBox[
        RowBox[{"C25", " ", "C29", " ", 
         SuperscriptBox["rL", "2"]}], 
        RowBox[{"N55", "+", 
         RowBox[{"C22", " ", 
          SuperscriptBox["rL", "2"]}], "+", 
         RowBox[{"J33", " ", 
          SuperscriptBox["kap", "2"], " ", 
          SuperscriptBox["ScIn", "2"]}]}]]}]},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"C26", " ", "rL", " ", 
         RowBox[{"(", 
          RowBox[{"N15", "+", 
           RowBox[{"J13", " ", "kap", " ", "rA", " ", "ScIn"}]}], ")"}]}], 
        RowBox[{"N55", "+", 
         RowBox[{"C22", " ", 
          SuperscriptBox["rL", "2"]}], "+", 
         RowBox[{"J33", " ", 
          SuperscriptBox["kap", "2"], " ", 
          SuperscriptBox["ScIn", "2"]}]}]]}], 
      RowBox[{
       RowBox[{"C36", " ", "JcIn", " ", "kap"}], "-", 
       FractionBox[
        RowBox[{"C26", " ", "rL", " ", 
         RowBox[{"(", 
          RowBox[{"N25", "+", 
           RowBox[{"C23", " ", "JcIn", " ", "kap", " ", "rL"}], "+", 
           RowBox[{"J23", " ", "kap", " ", "rA", " ", "ScIn"}]}], ")"}]}], 
        RowBox[{"N55", "+", 
         RowBox[{"C22", " ", 
          SuperscriptBox["rL", "2"]}], "+", 
         RowBox[{"J33", " ", 
          SuperscriptBox["kap", "2"], " ", 
          SuperscriptBox["ScIn", "2"]}]}]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"C26", " ", "rL", " ", 
         RowBox[{"(", 
          RowBox[{"N35", "+", 
           RowBox[{"J33", " ", "kap", " ", "rA", " ", "ScIn"}]}], ")"}]}], 
        RowBox[{"N55", "+", 
         RowBox[{"C22", " ", 
          SuperscriptBox["rL", "2"]}], "+", 
         RowBox[{"J33", " ", 
          SuperscriptBox["kap", "2"], " ", 
          SuperscriptBox["ScIn", "2"]}]}]]}], 
      RowBox[{"rL", " ", 
       RowBox[{"(", 
        RowBox[{"C16", "-", 
         FractionBox[
          RowBox[{"C26", " ", 
           RowBox[{"(", 
            RowBox[{"N45", "+", 
             RowBox[{"C12", " ", 
              SuperscriptBox["rL", "2"]}]}], ")"}]}], 
          RowBox[{"N55", "+", 
           RowBox[{"C22", " ", 
            SuperscriptBox["rL", "2"]}], "+", 
           RowBox[{"J33", " ", 
            SuperscriptBox["kap", "2"], " ", 
            SuperscriptBox["ScIn", "2"]}]}]]}], ")"}]}], "0", 
      RowBox[{"rL", " ", 
       RowBox[{"(", 
        RowBox[{"C36", "-", 
         FractionBox[
          RowBox[{"C26", " ", 
           RowBox[{"(", 
            RowBox[{"N56", "+", 
             RowBox[{"C23", " ", 
              SuperscriptBox["rL", "2"]}]}], ")"}]}], 
          RowBox[{"N55", "+", 
           RowBox[{"C22", " ", 
            SuperscriptBox["rL", "2"]}], "+", 
           RowBox[{"J33", " ", 
            SuperscriptBox["kap", "2"], " ", 
            SuperscriptBox["ScIn", "2"]}]}]]}], ")"}]}], 
      RowBox[{"C46", "-", 
       FractionBox[
        RowBox[{"C24", " ", "C26", " ", 
         SuperscriptBox["rL", "2"]}], 
        RowBox[{"N55", "+", 
         RowBox[{"C22", " ", 
          SuperscriptBox["rL", "2"]}], "+", 
         RowBox[{"J33", " ", 
          SuperscriptBox["kap", "2"], " ", 
          SuperscriptBox["ScIn", "2"]}]}]]}], 
      RowBox[{"C56", "-", 
       FractionBox[
        RowBox[{"C25", " ", "C26", " ", 
         SuperscriptBox["rL", "2"]}], 
        RowBox[{"N55", "+", 
         RowBox[{"C22", " ", 
          SuperscriptBox["rL", "2"]}], "+", 
         RowBox[{"J33", " ", 
          SuperscriptBox["kap", "2"], " ", 
          SuperscriptBox["ScIn", "2"]}]}]]}], 
      RowBox[{"C66", "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["C26", "2"], " ", 
         SuperscriptBox["rL", "2"]}], 
        RowBox[{"N55", "+", 
         RowBox[{"C22", " ", 
          SuperscriptBox["rL", "2"]}], "+", 
         RowBox[{"J33", " ", 
          SuperscriptBox["kap", "2"], " ", 
          SuperscriptBox["ScIn", "2"]}]}]]}], 
      RowBox[{"C67", "-", 
       FractionBox[
        RowBox[{"C26", " ", "C27", " ", 
         SuperscriptBox["rL", "2"]}], 
        RowBox[{"N55", "+", 
         RowBox[{"C22", " ", 
          SuperscriptBox["rL", "2"]}], "+", 
         RowBox[{"J33", " ", 
          SuperscriptBox["kap", "2"], " ", 
          SuperscriptBox["ScIn", "2"]}]}]]}], 
      RowBox[{"C68", "-", 
       FractionBox[
        RowBox[{"C26", " ", "C28", " ", 
         SuperscriptBox["rL", "2"]}], 
        RowBox[{"N55", "+", 
         RowBox[{"C22", " ", 
          SuperscriptBox["rL", "2"]}], "+", 
         RowBox[{"J33", " ", 
          SuperscriptBox["kap", "2"], " ", 
          SuperscriptBox["ScIn", "2"]}]}]]}], 
      RowBox[{"C69", "-", 
       FractionBox[
        RowBox[{"C26", " ", "C29", " ", 
         SuperscriptBox["rL", "2"]}], 
        RowBox[{"N55", "+", 
         RowBox[{"C22", " ", 
          SuperscriptBox["rL", "2"]}], "+", 
         RowBox[{"J33", " ", 
          SuperscriptBox["kap", "2"], " ", 
          SuperscriptBox["ScIn", "2"]}]}]]}]},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"C27", " ", "rL", " ", 
         RowBox[{"(", 
          RowBox[{"N15", "+", 
           RowBox[{"J13", " ", "kap", " ", "rA", " ", "ScIn"}]}], ")"}]}], 
        RowBox[{"N55", "+", 
         RowBox[{"C22", " ", 
          SuperscriptBox["rL", "2"]}], "+", 
         RowBox[{"J33", " ", 
          SuperscriptBox["kap", "2"], " ", 
          SuperscriptBox["ScIn", "2"]}]}]]}], 
      RowBox[{
       RowBox[{"C37", " ", "JcIn", " ", "kap"}], "-", 
       FractionBox[
        RowBox[{"C27", " ", "rL", " ", 
         RowBox[{"(", 
          RowBox[{"N25", "+", 
           RowBox[{"C23", " ", "JcIn", " ", "kap", " ", "rL"}], "+", 
           RowBox[{"J23", " ", "kap", " ", "rA", " ", "ScIn"}]}], ")"}]}], 
        RowBox[{"N55", "+", 
         RowBox[{"C22", " ", 
          SuperscriptBox["rL", "2"]}], "+", 
         RowBox[{"J33", " ", 
          SuperscriptBox["kap", "2"], " ", 
          SuperscriptBox["ScIn", "2"]}]}]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"C27", " ", "rL", " ", 
         RowBox[{"(", 
          RowBox[{"N35", "+", 
           RowBox[{"J33", " ", "kap", " ", "rA", " ", "ScIn"}]}], ")"}]}], 
        RowBox[{"N55", "+", 
         RowBox[{"C22", " ", 
          SuperscriptBox["rL", "2"]}], "+", 
         RowBox[{"J33", " ", 
          SuperscriptBox["kap", "2"], " ", 
          SuperscriptBox["ScIn", "2"]}]}]]}], 
      RowBox[{"rL", " ", 
       RowBox[{"(", 
        RowBox[{"C17", "-", 
         FractionBox[
          RowBox[{"C27", " ", 
           RowBox[{"(", 
            RowBox[{"N45", "+", 
             RowBox[{"C12", " ", 
              SuperscriptBox["rL", "2"]}]}], ")"}]}], 
          RowBox[{"N55", "+", 
           RowBox[{"C22", " ", 
            SuperscriptBox["rL", "2"]}], "+", 
           RowBox[{"J33", " ", 
            SuperscriptBox["kap", "2"], " ", 
            SuperscriptBox["ScIn", "2"]}]}]]}], ")"}]}], "0", 
      RowBox[{"rL", " ", 
       RowBox[{"(", 
        RowBox[{"C37", "-", 
         FractionBox[
          RowBox[{"C27", " ", 
           RowBox[{"(", 
            RowBox[{"N56", "+", 
             RowBox[{"C23", " ", 
              SuperscriptBox["rL", "2"]}]}], ")"}]}], 
          RowBox[{"N55", "+", 
           RowBox[{"C22", " ", 
            SuperscriptBox["rL", "2"]}], "+", 
           RowBox[{"J33", " ", 
            SuperscriptBox["kap", "2"], " ", 
            SuperscriptBox["ScIn", "2"]}]}]]}], ")"}]}], 
      RowBox[{"C47", "-", 
       FractionBox[
        RowBox[{"C24", " ", "C27", " ", 
         SuperscriptBox["rL", "2"]}], 
        RowBox[{"N55", "+", 
         RowBox[{"C22", " ", 
          SuperscriptBox["rL", "2"]}], "+", 
         RowBox[{"J33", " ", 
          SuperscriptBox["kap", "2"], " ", 
          SuperscriptBox["ScIn", "2"]}]}]]}], 
      RowBox[{"C57", "-", 
       FractionBox[
        RowBox[{"C25", " ", "C27", " ", 
         SuperscriptBox["rL", "2"]}], 
        RowBox[{"N55", "+", 
         RowBox[{"C22", " ", 
          SuperscriptBox["rL", "2"]}], "+", 
         RowBox[{"J33", " ", 
          SuperscriptBox["kap", "2"], " ", 
          SuperscriptBox["ScIn", "2"]}]}]]}], 
      RowBox[{"C67", "-", 
       FractionBox[
        RowBox[{"C26", " ", "C27", " ", 
         SuperscriptBox["rL", "2"]}], 
        RowBox[{"N55", "+", 
         RowBox[{"C22", " ", 
          SuperscriptBox["rL", "2"]}], "+", 
         RowBox[{"J33", " ", 
          SuperscriptBox["kap", "2"], " ", 
          SuperscriptBox["ScIn", "2"]}]}]]}], 
      RowBox[{"C77", "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["C27", "2"], " ", 
         SuperscriptBox["rL", "2"]}], 
        RowBox[{"N55", "+", 
         RowBox[{"C22", " ", 
          SuperscriptBox["rL", "2"]}], "+", 
         RowBox[{"J33", " ", 
          SuperscriptBox["kap", "2"], " ", 
          SuperscriptBox["ScIn", "2"]}]}]]}], 
      RowBox[{"C78", "-", 
       FractionBox[
        RowBox[{"C27", " ", "C28", " ", 
         SuperscriptBox["rL", "2"]}], 
        RowBox[{"N55", "+", 
         RowBox[{"C22", " ", 
          SuperscriptBox["rL", "2"]}], "+", 
         RowBox[{"J33", " ", 
          SuperscriptBox["kap", "2"], " ", 
          SuperscriptBox["ScIn", "2"]}]}]]}], 
      RowBox[{"C79", "-", 
       FractionBox[
        RowBox[{"C27", " ", "C29", " ", 
         SuperscriptBox["rL", "2"]}], 
        RowBox[{"N55", "+", 
         RowBox[{"C22", " ", 
          SuperscriptBox["rL", "2"]}], "+", 
         RowBox[{"J33", " ", 
          SuperscriptBox["kap", "2"], " ", 
          SuperscriptBox["ScIn", "2"]}]}]]}]},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"C28", " ", "rL", " ", 
         RowBox[{"(", 
          RowBox[{"N15", "+", 
           RowBox[{"J13", " ", "kap", " ", "rA", " ", "ScIn"}]}], ")"}]}], 
        RowBox[{"N55", "+", 
         RowBox[{"C22", " ", 
          SuperscriptBox["rL", "2"]}], "+", 
         RowBox[{"J33", " ", 
          SuperscriptBox["kap", "2"], " ", 
          SuperscriptBox["ScIn", "2"]}]}]]}], 
      RowBox[{
       RowBox[{"C38", " ", "JcIn", " ", "kap"}], "-", 
       FractionBox[
        RowBox[{"C28", " ", "rL", " ", 
         RowBox[{"(", 
          RowBox[{"N25", "+", 
           RowBox[{"C23", " ", "JcIn", " ", "kap", " ", "rL"}], "+", 
           RowBox[{"J23", " ", "kap", " ", "rA", " ", "ScIn"}]}], ")"}]}], 
        RowBox[{"N55", "+", 
         RowBox[{"C22", " ", 
          SuperscriptBox["rL", "2"]}], "+", 
         RowBox[{"J33", " ", 
          SuperscriptBox["kap", "2"], " ", 
          SuperscriptBox["ScIn", "2"]}]}]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"C28", " ", "rL", " ", 
         RowBox[{"(", 
          RowBox[{"N35", "+", 
           RowBox[{"J33", " ", "kap", " ", "rA", " ", "ScIn"}]}], ")"}]}], 
        RowBox[{"N55", "+", 
         RowBox[{"C22", " ", 
          SuperscriptBox["rL", "2"]}], "+", 
         RowBox[{"J33", " ", 
          SuperscriptBox["kap", "2"], " ", 
          SuperscriptBox["ScIn", "2"]}]}]]}], 
      RowBox[{"rL", " ", 
       RowBox[{"(", 
        RowBox[{"C18", "-", 
         FractionBox[
          RowBox[{"C28", " ", 
           RowBox[{"(", 
            RowBox[{"N45", "+", 
             RowBox[{"C12", " ", 
              SuperscriptBox["rL", "2"]}]}], ")"}]}], 
          RowBox[{"N55", "+", 
           RowBox[{"C22", " ", 
            SuperscriptBox["rL", "2"]}], "+", 
           RowBox[{"J33", " ", 
            SuperscriptBox["kap", "2"], " ", 
            SuperscriptBox["ScIn", "2"]}]}]]}], ")"}]}], "0", 
      RowBox[{"rL", " ", 
       RowBox[{"(", 
        RowBox[{"C38", "-", 
         FractionBox[
          RowBox[{"C28", " ", 
           RowBox[{"(", 
            RowBox[{"N56", "+", 
             RowBox[{"C23", " ", 
              SuperscriptBox["rL", "2"]}]}], ")"}]}], 
          RowBox[{"N55", "+", 
           RowBox[{"C22", " ", 
            SuperscriptBox["rL", "2"]}], "+", 
           RowBox[{"J33", " ", 
            SuperscriptBox["kap", "2"], " ", 
            SuperscriptBox["ScIn", "2"]}]}]]}], ")"}]}], 
      RowBox[{"C48", "-", 
       FractionBox[
        RowBox[{"C24", " ", "C28", " ", 
         SuperscriptBox["rL", "2"]}], 
        RowBox[{"N55", "+", 
         RowBox[{"C22", " ", 
          SuperscriptBox["rL", "2"]}], "+", 
         RowBox[{"J33", " ", 
          SuperscriptBox["kap", "2"], " ", 
          SuperscriptBox["ScIn", "2"]}]}]]}], 
      RowBox[{"C58", "-", 
       FractionBox[
        RowBox[{"C25", " ", "C28", " ", 
         SuperscriptBox["rL", "2"]}], 
        RowBox[{"N55", "+", 
         RowBox[{"C22", " ", 
          SuperscriptBox["rL", "2"]}], "+", 
         RowBox[{"J33", " ", 
          SuperscriptBox["kap", "2"], " ", 
          SuperscriptBox["ScIn", "2"]}]}]]}], 
      RowBox[{"C68", "-", 
       FractionBox[
        RowBox[{"C26", " ", "C28", " ", 
         SuperscriptBox["rL", "2"]}], 
        RowBox[{"N55", "+", 
         RowBox[{"C22", " ", 
          SuperscriptBox["rL", "2"]}], "+", 
         RowBox[{"J33", " ", 
          SuperscriptBox["kap", "2"], " ", 
          SuperscriptBox["ScIn", "2"]}]}]]}], 
      RowBox[{"C78", "-", 
       FractionBox[
        RowBox[{"C27", " ", "C28", " ", 
         SuperscriptBox["rL", "2"]}], 
        RowBox[{"N55", "+", 
         RowBox[{"C22", " ", 
          SuperscriptBox["rL", "2"]}], "+", 
         RowBox[{"J33", " ", 
          SuperscriptBox["kap", "2"], " ", 
          SuperscriptBox["ScIn", "2"]}]}]]}], 
      RowBox[{"C88", "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["C28", "2"], " ", 
         SuperscriptBox["rL", "2"]}], 
        RowBox[{"N55", "+", 
         RowBox[{"C22", " ", 
          SuperscriptBox["rL", "2"]}], "+", 
         RowBox[{"J33", " ", 
          SuperscriptBox["kap", "2"], " ", 
          SuperscriptBox["ScIn", "2"]}]}]]}], 
      RowBox[{"C89", "-", 
       FractionBox[
        RowBox[{"C28", " ", "C29", " ", 
         SuperscriptBox["rL", "2"]}], 
        RowBox[{"N55", "+", 
         RowBox[{"C22", " ", 
          SuperscriptBox["rL", "2"]}], "+", 
         RowBox[{"J33", " ", 
          SuperscriptBox["kap", "2"], " ", 
          SuperscriptBox["ScIn", "2"]}]}]]}]},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"C29", " ", "rL", " ", 
         RowBox[{"(", 
          RowBox[{"N15", "+", 
           RowBox[{"J13", " ", "kap", " ", "rA", " ", "ScIn"}]}], ")"}]}], 
        RowBox[{"N55", "+", 
         RowBox[{"C22", " ", 
          SuperscriptBox["rL", "2"]}], "+", 
         RowBox[{"J33", " ", 
          SuperscriptBox["kap", "2"], " ", 
          SuperscriptBox["ScIn", "2"]}]}]]}], 
      RowBox[{
       RowBox[{"C39", " ", "JcIn", " ", "kap"}], "-", 
       FractionBox[
        RowBox[{"C29", " ", "rL", " ", 
         RowBox[{"(", 
          RowBox[{"N25", "+", 
           RowBox[{"C23", " ", "JcIn", " ", "kap", " ", "rL"}], "+", 
           RowBox[{"J23", " ", "kap", " ", "rA", " ", "ScIn"}]}], ")"}]}], 
        RowBox[{"N55", "+", 
         RowBox[{"C22", " ", 
          SuperscriptBox["rL", "2"]}], "+", 
         RowBox[{"J33", " ", 
          SuperscriptBox["kap", "2"], " ", 
          SuperscriptBox["ScIn", "2"]}]}]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"C29", " ", "rL", " ", 
         RowBox[{"(", 
          RowBox[{"N35", "+", 
           RowBox[{"J33", " ", "kap", " ", "rA", " ", "ScIn"}]}], ")"}]}], 
        RowBox[{"N55", "+", 
         RowBox[{"C22", " ", 
          SuperscriptBox["rL", "2"]}], "+", 
         RowBox[{"J33", " ", 
          SuperscriptBox["kap", "2"], " ", 
          SuperscriptBox["ScIn", "2"]}]}]]}], 
      RowBox[{"rL", " ", 
       RowBox[{"(", 
        RowBox[{"C19", "-", 
         FractionBox[
          RowBox[{"C29", " ", 
           RowBox[{"(", 
            RowBox[{"N45", "+", 
             RowBox[{"C12", " ", 
              SuperscriptBox["rL", "2"]}]}], ")"}]}], 
          RowBox[{"N55", "+", 
           RowBox[{"C22", " ", 
            SuperscriptBox["rL", "2"]}], "+", 
           RowBox[{"J33", " ", 
            SuperscriptBox["kap", "2"], " ", 
            SuperscriptBox["ScIn", "2"]}]}]]}], ")"}]}], "0", 
      RowBox[{"rL", " ", 
       RowBox[{"(", 
        RowBox[{"C39", "-", 
         FractionBox[
          RowBox[{"C29", " ", 
           RowBox[{"(", 
            RowBox[{"N56", "+", 
             RowBox[{"C23", " ", 
              SuperscriptBox["rL", "2"]}]}], ")"}]}], 
          RowBox[{"N55", "+", 
           RowBox[{"C22", " ", 
            SuperscriptBox["rL", "2"]}], "+", 
           RowBox[{"J33", " ", 
            SuperscriptBox["kap", "2"], " ", 
            SuperscriptBox["ScIn", "2"]}]}]]}], ")"}]}], 
      RowBox[{"C49", "-", 
       FractionBox[
        RowBox[{"C24", " ", "C29", " ", 
         SuperscriptBox["rL", "2"]}], 
        RowBox[{"N55", "+", 
         RowBox[{"C22", " ", 
          SuperscriptBox["rL", "2"]}], "+", 
         RowBox[{"J33", " ", 
          SuperscriptBox["kap", "2"], " ", 
          SuperscriptBox["ScIn", "2"]}]}]]}], 
      RowBox[{"C59", "-", 
       FractionBox[
        RowBox[{"C25", " ", "C29", " ", 
         SuperscriptBox["rL", "2"]}], 
        RowBox[{"N55", "+", 
         RowBox[{"C22", " ", 
          SuperscriptBox["rL", "2"]}], "+", 
         RowBox[{"J33", " ", 
          SuperscriptBox["kap", "2"], " ", 
          SuperscriptBox["ScIn", "2"]}]}]]}], 
      RowBox[{"C69", "-", 
       FractionBox[
        RowBox[{"C26", " ", "C29", " ", 
         SuperscriptBox["rL", "2"]}], 
        RowBox[{"N55", "+", 
         RowBox[{"C22", " ", 
          SuperscriptBox["rL", "2"]}], "+", 
         RowBox[{"J33", " ", 
          SuperscriptBox["kap", "2"], " ", 
          SuperscriptBox["ScIn", "2"]}]}]]}], 
      RowBox[{"C79", "-", 
       FractionBox[
        RowBox[{"C27", " ", "C29", " ", 
         SuperscriptBox["rL", "2"]}], 
        RowBox[{"N55", "+", 
         RowBox[{"C22", " ", 
          SuperscriptBox["rL", "2"]}], "+", 
         RowBox[{"J33", " ", 
          SuperscriptBox["kap", "2"], " ", 
          SuperscriptBox["ScIn", "2"]}]}]]}], 
      RowBox[{"C89", "-", 
       FractionBox[
        RowBox[{"C28", " ", "C29", " ", 
         SuperscriptBox["rL", "2"]}], 
        RowBox[{"N55", "+", 
         RowBox[{"C22", " ", 
          SuperscriptBox["rL", "2"]}], "+", 
         RowBox[{"J33", " ", 
          SuperscriptBox["kap", "2"], " ", 
          SuperscriptBox["ScIn", "2"]}]}]]}], 
      RowBox[{"C99", "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["C29", "2"], " ", 
         SuperscriptBox["rL", "2"]}], 
        RowBox[{"N55", "+", 
         RowBox[{"C22", " ", 
          SuperscriptBox["rL", "2"]}], "+", 
         RowBox[{"J33", " ", 
          SuperscriptBox["kap", "2"], " ", 
          SuperscriptBox["ScIn", "2"]}]}]]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.398689521911933*^9, 3.3986900500124426`*^9, {3.3986908959615197`*^9, 
   3.398690910977529*^9}, 3.3986909448221455`*^9, 3.398691092888436*^9, 
   3.398691160030491*^9, 3.3986924423906546`*^9, 3.3986940895679884`*^9, 
   3.3986942988675423`*^9, 3.398694671875316*^9, 3.3986971431757665`*^9, 
   3.39869717356678*^9, 3.398699219264575*^9, 3.3995721603192663`*^9, 
   3.399572758905053*^9, 3.3995728862189555`*^9, 3.399625482545065*^9, 
   3.399628455375578*^9, 3.3996285363609896`*^9, 3.399628593408595*^9, 
   3.3996292441044235`*^9, 3.3996311086008787`*^9, 3.399632090488447*^9, 
   3.3996321720363655`*^9, 3.3996326499018574`*^9, 3.3996327227309146`*^9, 
   3.3996328427012005`*^9, 3.4028194731400733`*^9, 3.4028234283000736`*^9, 
   3.402824020554227*^9, 3.403155479126325*^9, 3.4031595048982315`*^9, 
   3.4031597298366227`*^9, 3.403160091479562*^9, 3.4031888114844084`*^9, 
   3.4031893128782425`*^9, 3.403264726194079*^9, 3.4034148216312294`*^9, 
   3.403414878256592*^9, 3.4128381417826777`*^9, 3.4128381805341663`*^9, 
   3.412838907599102*^9, 3.412841971791056*^9, 3.4128432116323476`*^9, 
   3.4128476278275795`*^9, 3.4128489557296877`*^9, 3.412849303515143*^9, 
   3.4128493866099567`*^9, 3.412849769021101*^9, 3.412849801365265*^9, 
   3.4128504059980044`*^9, 3.412850507046173*^9, 3.4128508427223444`*^9, 
   3.412861832152343*^9, 3.412862246529995*^9, 3.412862390609042*^9, 
   3.4129491027022495`*^9, 3.412949405163274*^9, 3.4129568880111847`*^9, 
   3.413011431856181*^9, 3.4130121248650513`*^9, 3.4130122436009464`*^9, 
   3.4130126741064568`*^9, 3.413013166065879*^9, 3.413021996568515*^9, 
   3.413024015359343*^9, 3.413024586460403*^9, 3.41302514403004*^9, 
   3.413025584598179*^9, 3.4130256785368814`*^9, 3.413025897899064*^9, 
   3.413025960618617*^9, 3.4130262132468505`*^9, 3.413027612608512*^9, 
   3.4133661789290037`*^9, 3.413366321868333*^9, 3.4133665477462244`*^9, 
   3.413368401676204*^9, 3.4133685783347154`*^9, 3.413371573890868*^9, 
   3.4133719783022947`*^9, 3.4133748197898703`*^9, 3.413376907144713*^9, 
   3.413377386510224*^9, 3.4133795299929705`*^9, 3.414824500032074*^9, 
   3.4149463017556*^9, 3.414988744305043*^9, 3.41500300075*^9, 
   3.415369714145895*^9, 3.415806387154792*^9, 3.4158102996719847`*^9, {
   3.4158549059327593`*^9, 3.415854918006135*^9}, 3.415958686621403*^9, 
   3.416289797750697*^9, 3.5359651827006187`*^9, 3.5359703416897707`*^9, 
   3.5359704181657553`*^9, 3.535970864498157*^9, 3.535976815505526*^9, 
   3.535977023348714*^9, 3.536148780561659*^9, 3.536163415901672*^9, 
   3.536164026149688*^9, 3.5361642168978987`*^9, 3.536164250450061*^9, {
   3.536164428139633*^9, 3.536164454035918*^9}, 3.5361645696467857`*^9, 
   3.536165567819244*^9, 3.536165704590979*^9, 3.5417745363652983`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "The residual uncertainty in the measured variable after the first \
measurement.  Also, ideal case of zero noise and zero losses.  ",
 StyleBox["[[ Eq. 20 ]]",
  FontColor->RGBColor[0, 0, 1]]
}], "Subsubtitle",
 CellChangeTimes->{{3.4148245218759637`*^9, 3.414824670783167*^9}, {
   3.4148247145959473`*^9, 3.414824723502254*^9}, {3.414825185192709*^9, 
   3.4148252150053997`*^9}, {3.4149463386922503`*^9, 3.414946627974619*^9}, 
   3.414946893135551*^9, {3.415963686293761*^9, 3.4159636914500437`*^9}, {
   3.535966312914686*^9, 3.535966321718712*^9}, {3.5359681012298203`*^9, 
   3.535968125443225*^9}, {3.535968235921682*^9, 3.535968251184697*^9}, {
   3.5361440526959133`*^9, 3.536144053311706*^9}, {3.5361441303187857`*^9, 
   3.536144133005537*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ResidualVarJz", " ", "=", " ", 
  RowBox[{"TPD", "[", 
   RowBox[{"[", 
    RowBox[{"3", ",", "3"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.398694551590987*^9, 3.3986945834043016`*^9}, {
   3.398694674906644*^9, 3.3986946781723523`*^9}, {3.398695492967144*^9, 
   3.3986954985453405`*^9}, {3.4032648481956406`*^9, 
   3.4032649011494436`*^9}, {3.412838322506725*^9, 3.4128383378039913`*^9}, {
   3.4128398207885103`*^9, 3.4128398425858035`*^9}, {3.4129491482965827`*^9, 
   3.412949178859474*^9}, {3.4130114572627563`*^9, 3.413011457794013*^9}, {
   3.413374902197175*^9, 3.41337495221344*^9}, {3.4133749966515093`*^9, 
   3.413375001026565*^9}, {3.413375407078637*^9, 3.4133754090317874`*^9}, 
   3.4133795507276106`*^9, {3.41494665781773*^9, 3.414946747556219*^9}, {
   3.414946799712503*^9, 3.41494681464487*^9}, {3.41494685177529*^9, 
   3.4149469401339893`*^9}, {3.414947041134891*^9, 3.414947124808627*^9}, {
   3.4149876420990047`*^9, 3.4149876642522984`*^9}, {3.414987729573951*^9, 
   3.4149877925634117`*^9}, {3.414988709571433*^9, 3.414988712626889*^9}, {
   3.414988900066306*^9, 3.414988901730619*^9}, {3.4150064984576187`*^9, 
   3.4150065049627495`*^9}, {3.4150153512376847`*^9, 3.415015410091511*^9}, {
   3.4150154446733055`*^9, 3.4150154509367647`*^9}, {3.415958704277766*^9, 
   3.415958705543399*^9}, {3.415958782372016*^9, 3.415958785481411*^9}, {
   3.415963572121155*^9, 3.4159635745430455`*^9}, {3.4159636443716173`*^9, 
   3.4159636789187136`*^9}, {3.415963764106759*^9, 3.415963766325523*^9}, {
   3.535965203502644*^9, 3.5359652047159357`*^9}, {3.535968134509391*^9, 
   3.5359682286041603`*^9}, {3.53597677977414*^9, 3.535976793086977*^9}, 
   3.5361440709927807`*^9, 3.536148642318441*^9}],

Cell[BoxData[
 RowBox[{"N33", "+", 
  RowBox[{"J33", " ", 
   SuperscriptBox["rA", "2"]}], "-", 
  FractionBox[
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"N35", "+", 
      RowBox[{"J33", " ", "kap", " ", "rA", " ", "ScIn"}]}], ")"}], "2"], 
   RowBox[{"N55", "+", 
    RowBox[{"C22", " ", 
     SuperscriptBox["rL", "2"]}], "+", 
    RowBox[{"J33", " ", 
     SuperscriptBox["kap", "2"], " ", 
     SuperscriptBox["ScIn", "2"]}]}]]}]], "Output",
 CellChangeTimes->{
  3.536144095885775*^9, 3.53614878081535*^9, 3.536163416200989*^9, 
   3.536164026400714*^9, 3.5361642169474087`*^9, 3.536164250504883*^9, {
   3.536164428191209*^9, 3.536164454087339*^9}, 3.536164569698454*^9, 
   3.536165567874462*^9, 3.536165704645797*^9, 3.5417745364924927`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Special case of no noise ",
 StyleBox["[[ Eq. 9 ]]",
  FontColor->RGBColor[0, 0, 1]]
}], "Subsubtitle",
 CellChangeTimes->{{3.536144073241927*^9, 3.536144093278934*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"ResidualVarJz", "/.", 
       RowBox[{"N33", "\[Rule]", "0"}]}], " ", "/.", 
      RowBox[{"N55", "\[Rule]", "0"}]}], "/.", 
     RowBox[{"N35", "\[Rule]", "0"}]}], " ", "/.", " ", 
    RowBox[{"rA", "\[Rule]", "1"}]}], " ", "/.", " ", 
   RowBox[{"rL", "\[Rule]", "1"}]}], " ", "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.398694551590987*^9, 3.3986945834043016`*^9}, {
   3.398694674906644*^9, 3.3986946781723523`*^9}, {3.398695492967144*^9, 
   3.3986954985453405`*^9}, {3.4032648481956406`*^9, 
   3.4032649011494436`*^9}, {3.412838322506725*^9, 3.4128383378039913`*^9}, {
   3.4128398207885103`*^9, 3.4128398425858035`*^9}, {3.4129491482965827`*^9, 
   3.412949178859474*^9}, {3.4130114572627563`*^9, 3.413011457794013*^9}, {
   3.413374902197175*^9, 3.41337495221344*^9}, {3.4133749966515093`*^9, 
   3.413375001026565*^9}, {3.413375407078637*^9, 3.4133754090317874`*^9}, 
   3.4133795507276106`*^9, {3.41494665781773*^9, 3.414946747556219*^9}, {
   3.414946799712503*^9, 3.41494681464487*^9}, {3.41494685177529*^9, 
   3.4149469401339893`*^9}, {3.414947041134891*^9, 3.414947124808627*^9}, {
   3.4149876420990047`*^9, 3.4149876642522984`*^9}, {3.414987729573951*^9, 
   3.4149877925634117`*^9}, {3.414988709571433*^9, 3.414988712626889*^9}, {
   3.414988900066306*^9, 3.414988901730619*^9}, {3.4150064984576187`*^9, 
   3.4150065049627495`*^9}, {3.4150153512376847`*^9, 3.415015410091511*^9}, {
   3.4150154446733055`*^9, 3.4150154509367647`*^9}, {3.415958704277766*^9, 
   3.415958705543399*^9}, {3.415958782372016*^9, 3.415958785481411*^9}, {
   3.415963572121155*^9, 3.4159635745430455`*^9}, {3.4159636443716173`*^9, 
   3.4159636789187136`*^9}, {3.415963764106759*^9, 3.415963766325523*^9}, {
   3.535965203502644*^9, 3.5359652047159357`*^9}, {3.535968134509391*^9, 
   3.5359682286041603`*^9}, {3.53597677977414*^9, 3.535976793086977*^9}, 
   3.5361440709927807`*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{"C22", " ", "J33"}], 
  RowBox[{"C22", "+", 
   RowBox[{"J33", " ", 
    SuperscriptBox["kap", "2"], " ", 
    SuperscriptBox["ScIn", "2"]}]}]]], "Output",
 CellChangeTimes->{
  3.3986945698570795`*^9, 3.3986946786567397`*^9, 3.398695499623479*^9, 
   3.398697041033834*^9, {3.398697148082079*^9, 3.398697176035562*^9}, 
   3.3986992210302224`*^9, 3.399572166616222*^9, 3.3995727616238375`*^9, 
   3.3995728911252375`*^9, 3.3996254900764594`*^9, 3.399628457125601*^9, 
   3.3996285377360077`*^9, 3.3996285947992377`*^9, 3.399629246682582*^9, 
   3.3996311110696607`*^9, 3.3996320917853384`*^9, 3.399632173770763*^9, 
   3.3996326518081317`*^9, 3.399632724684065*^9, 3.39963284384184*^9, 
   3.402819477015123*^9, 3.402823431268862*^9, 3.4028240217573366`*^9, 
   3.403155485282654*^9, 3.4031595085232315`*^9, 3.4031597357429104`*^9, 
   3.4031600954483376`*^9, 3.403188819203208*^9, 3.4031893157220106`*^9, 
   3.4032647278034744`*^9, {3.40326487430535*^9, 3.4032649013994465`*^9}, 
   3.40341482316249*^9, 3.4034148792097235`*^9, 3.4128381909876924`*^9, {
   3.4128383256786814`*^9, 3.41283834028843*^9}, 3.4128389118960595`*^9, {
   3.4128398229916773`*^9, 3.4128398431795645`*^9}, 3.41284197780672*^9, 
   3.412843215179268*^9, 3.4128476327026415`*^9, 3.412848955932814*^9, 
   3.4128493064058046`*^9, 3.4128493906100073`*^9, 3.412849770630497*^9, 
   3.412849802599656*^9, 3.412850409216796*^9, 3.412850515218152*^9, 
   3.412850892457356*^9, 3.412861841074275*^9, 3.412862250795647*^9, 
   3.4128623924371786`*^9, 3.412949179812611*^9, 3.412949221016756*^9, 
   3.412956911237234*^9, {3.4130114437469587`*^9, 3.4130114584658966`*^9}, 
   3.413012133255784*^9, 3.4130122447415857`*^9, 3.413012676950243*^9, 
   3.4130131681596556`*^9, 3.413025083185511*^9, 3.413025150045742*^9, 
   3.4130255971452146`*^9, 3.4130256804119053`*^9, 3.4130258993365827`*^9, 
   3.4130259628530207`*^9, 3.4130262158562593`*^9, 3.413027614327284*^9, 
   3.4133661816790385`*^9, 3.4133663228683457`*^9, 3.4133665496212482`*^9, 
   3.4133684036293545`*^9, 3.4133685791784763`*^9, 3.4133715752502604`*^9, 
   3.41337197952106*^9, 3.4133748224617796`*^9, 3.413374953682209*^9, 
   3.413375001260943*^9, 3.4133754096099195`*^9, 3.4133769082228518`*^9, 
   3.41337738857275*^9, {3.4133795317273674`*^9, 3.4133795510088644`*^9}, 
   3.4148245020164614`*^9, 3.41494630555135*^9, 3.414947132409197*^9, {
   3.414988717505104*^9, 3.414988744603307*^9}, 3.4149889092872972`*^9, 
   3.415003003046875*^9, {3.4150153913168087`*^9, 3.4150154110130672`*^9}, 
   3.4150154515615487`*^9, 3.415369795900981*^9, 3.415806387488291*^9, 
   3.415810300040473*^9, {3.415958688855792*^9, 3.4159587096215506`*^9}, 
   3.41595878605954*^9, 3.415963611043279*^9, 3.4159636475278873`*^9, 
   3.4159636795280924`*^9, {3.4159637585442233`*^9, 3.415963766966152*^9}, 
   3.4162897998132234`*^9, 3.535965206147889*^9, 3.5359681383220367`*^9, {
   3.5359681758415956`*^9, 3.535968252698444*^9}, 3.5359703419342012`*^9, 
   3.535970421219652*^9, 3.5359708676358128`*^9, 3.535976815707943*^9, 
   3.535977023401555*^9, 3.536144097883007*^9, 3.536148780852783*^9, 
   3.536163416301206*^9, 3.536164026509103*^9, 3.5361642169977703`*^9, 
   3.53616425054767*^9, {3.5361644282410583`*^9, 3.536164454124269*^9}, 
   3.536164569735581*^9, 3.536165567936659*^9, 3.5361657046911182`*^9, 
   3.5417745365340014`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
We return to the full system and calculate the state transformations produced \
by the sequence of three QND pulses.  The full CM is\
\>", "Subsubtitle",
 CellChangeTimes->{{3.3986941854285903`*^9, 3.398694189678645*^9}, {
  3.3986943980250616`*^9, 3.3986944185565743`*^9}, {3.399572893390877*^9, 
  3.3995729076097174`*^9}, {3.535968288088623*^9, 3.5359683111423492`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"(", 
   RowBox[{"TPQ", " ", "=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"MB", ".", "TP", ".", "MBT"}], " ", "+", "  ", "NGenB"}], " ", "//",
      "Simplify"}]}], " ", ")"}], "//", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(", 
   RowBox[{"TPQR", " ", "=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"MC", ".", "TPQ", ".", "MCT"}], " ", "+", "  ", "NGenC"}], " ", 
     "//", "Simplify"}]}], " ", ")"}], "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.3986826630938716`*^9, 3.3986827051100345`*^9}, {
   3.3986829014406724`*^9, 3.3986829023938093`*^9}, {3.398684840195758*^9, 
   3.398684853149049*^9}, {3.398684959962916*^9, 3.3986849610566797`*^9}, {
   3.398685119793087*^9, 3.3986851325745*^9}, {3.39868521145051*^9, 
   3.398685267498102*^9}, {3.398685306217348*^9, 3.3986853118736706`*^9}, {
   3.3986891045628414`*^9, 3.3986891637510986`*^9}, {3.3986892331738625`*^9, 
   3.3986892751744003`*^9}, {3.398689473520689*^9, 3.3986895196775293`*^9}, {
   3.398690961135063*^9, 3.3986909615413237`*^9}, 3.3986924547033124`*^9, 
   3.3986944260722957`*^9, {3.398694515511938*^9, 3.398694517105729*^9}, {
   3.3986970824093637`*^9, 3.3986970827374926`*^9}, {3.398697113081631*^9, 
   3.3986971133472595`*^9}, {3.3986988284626975`*^9, 
   3.3986988288845778`*^9}, {3.398698936245327*^9, 3.398698957183095*^9}, {
   3.3986989995742626`*^9, 3.398698999824266*^9}, {3.398699233639759*^9, 
   3.3986992348272743`*^9}, {3.3996256140788403`*^9, 
   3.3996256203289604`*^9}, {3.4128383576795006`*^9, 
   3.4128383655859528`*^9}, {3.4128389152711244`*^9, 3.412838916911781*^9}, 
   3.4128432217574773`*^9, {3.4128509070981684`*^9, 3.4128509072544203`*^9}, {
   3.413025601926526*^9, 3.413025602192154*^9}, {3.415369809687467*^9, 
   3.415369837708342*^9}, {3.5361486635069427`*^9, 3.5361486887763767`*^9}, {
   3.536148750387454*^9, 3.536148750609549*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"N11", "+", 
       RowBox[{"N11", " ", 
        SuperscriptBox["rA", "2"]}], "+", 
       RowBox[{"J11", " ", 
        SuperscriptBox["rA", "4"]}]}], 
      RowBox[{"N12", "+", 
       RowBox[{"N12", " ", 
        SuperscriptBox["rA", "2"]}], "+", 
       RowBox[{"J12", " ", 
        SuperscriptBox["rA", "4"]}]}], 
      RowBox[{"N13", "+", 
       RowBox[{"N13", " ", 
        SuperscriptBox["rA", "2"]}], "+", 
       RowBox[{"J13", " ", 
        SuperscriptBox["rA", "4"]}]}], 
      RowBox[{"N14", " ", "rA"}], 
      RowBox[{"rA", " ", 
       RowBox[{"(", 
        RowBox[{"N15", "+", 
         RowBox[{"J13", " ", "kap", " ", "rA", " ", "ScIn"}]}], ")"}]}], 
      RowBox[{"N16", " ", "rA"}], "N14", 
      RowBox[{"N15", "+", 
       RowBox[{"kap", " ", "rA", " ", 
        RowBox[{"(", 
         RowBox[{"N13", "+", 
          RowBox[{"J13", " ", 
           SuperscriptBox["rA", "2"]}]}], ")"}], " ", "ScIn"}]}], "N16", "0", 
      "0", "0"},
     {
      RowBox[{"N12", "+", 
       RowBox[{"N12", " ", 
        SuperscriptBox["rA", "2"]}], "+", 
       RowBox[{"J12", " ", 
        SuperscriptBox["rA", "4"]}]}], 
      RowBox[{
       RowBox[{"C66", " ", 
        SuperscriptBox["JcIn", "2"], " ", 
        SuperscriptBox["kap", "2"]}], "+", "N22", "+", 
       RowBox[{"2", " ", "C36", " ", 
        SuperscriptBox["JcIn", "2"], " ", 
        SuperscriptBox["kap", "2"], " ", "rA"}], "+", 
       RowBox[{"C33", " ", 
        SuperscriptBox["JcIn", "2"], " ", 
        SuperscriptBox["kap", "2"], " ", 
        SuperscriptBox["rA", "2"]}], "+", 
       RowBox[{"N22", " ", 
        SuperscriptBox["rA", "2"]}], "+", 
       RowBox[{"J22", " ", 
        SuperscriptBox["rA", "4"]}]}], 
      RowBox[{"N23", "+", 
       RowBox[{"N23", " ", 
        SuperscriptBox["rA", "2"]}], "+", 
       RowBox[{"J23", " ", 
        SuperscriptBox["rA", "4"]}]}], 
      RowBox[{
       RowBox[{"N24", " ", "rA"}], "+", 
       RowBox[{"JcIn", " ", "kap", " ", 
        RowBox[{"(", 
         RowBox[{"C16", "+", 
          RowBox[{"C13", " ", "rA"}]}], ")"}], " ", "rL"}]}], 
      RowBox[{
       RowBox[{"C26", " ", "JcIn", " ", "kap", " ", "rL"}], "+", 
       RowBox[{"rA", " ", 
        RowBox[{"(", 
         RowBox[{"N25", "+", 
          RowBox[{"C23", " ", "JcIn", " ", "kap", " ", "rL"}], "+", 
          RowBox[{"J23", " ", "kap", " ", "rA", " ", "ScIn"}]}], ")"}]}]}], 
      RowBox[{
       RowBox[{"N26", " ", "rA"}], "+", 
       RowBox[{"JcIn", " ", "kap", " ", 
        RowBox[{"(", 
         RowBox[{"C36", "+", 
          RowBox[{"C33", " ", "rA"}]}], ")"}], " ", "rL"}]}], 
      RowBox[{"N24", "+", 
       RowBox[{"JcIn", " ", "kap", " ", 
        RowBox[{"(", 
         RowBox[{"C46", "+", 
          RowBox[{"C34", " ", "rA"}]}], ")"}], " ", "rL"}]}], 
      RowBox[{"N25", "+", 
       RowBox[{"kap", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"C56", " ", "JcIn", " ", "rL"}], "+", 
          RowBox[{"C35", " ", "JcIn", " ", "rA", " ", "rL"}], "+", 
          RowBox[{"N23", " ", "rA", " ", "ScIn"}], "+", 
          RowBox[{"J23", " ", 
           SuperscriptBox["rA", "3"], " ", "ScIn"}]}], ")"}]}]}], 
      RowBox[{"N26", "+", 
       RowBox[{"JcIn", " ", "kap", " ", 
        RowBox[{"(", 
         RowBox[{"C66", "+", 
          RowBox[{"C36", " ", "rA"}]}], ")"}], " ", "rL"}]}], 
      RowBox[{"JcIn", " ", "kap", " ", 
       RowBox[{"(", 
        RowBox[{"C67", "+", 
         RowBox[{"C37", " ", "rA"}]}], ")"}]}], 
      RowBox[{"JcIn", " ", "kap", " ", 
       RowBox[{"(", 
        RowBox[{"C68", "+", 
         RowBox[{"C38", " ", "rA"}]}], ")"}]}], 
      RowBox[{"JcIn", " ", "kap", " ", 
       RowBox[{"(", 
        RowBox[{"C69", "+", 
         RowBox[{"C39", " ", "rA"}]}], ")"}]}]},
     {
      RowBox[{"N13", "+", 
       RowBox[{"N13", " ", 
        SuperscriptBox["rA", "2"]}], "+", 
       RowBox[{"J13", " ", 
        SuperscriptBox["rA", "4"]}]}], 
      RowBox[{"N23", "+", 
       RowBox[{"N23", " ", 
        SuperscriptBox["rA", "2"]}], "+", 
       RowBox[{"J23", " ", 
        SuperscriptBox["rA", "4"]}]}], 
      RowBox[{"N33", "+", 
       RowBox[{"N33", " ", 
        SuperscriptBox["rA", "2"]}], "+", 
       RowBox[{"J33", " ", 
        SuperscriptBox["rA", "4"]}]}], 
      RowBox[{"N34", " ", "rA"}], 
      RowBox[{"rA", " ", 
       RowBox[{"(", 
        RowBox[{"N35", "+", 
         RowBox[{"J33", " ", "kap", " ", "rA", " ", "ScIn"}]}], ")"}]}], 
      RowBox[{"N36", " ", "rA"}], "N34", 
      RowBox[{"N35", "+", 
       RowBox[{"kap", " ", "rA", " ", 
        RowBox[{"(", 
         RowBox[{"N33", "+", 
          RowBox[{"J33", " ", 
           SuperscriptBox["rA", "2"]}]}], ")"}], " ", "ScIn"}]}], "N36", "0", 
      "0", "0"},
     {
      RowBox[{"N14", " ", "rA"}], 
      RowBox[{
       RowBox[{"N24", " ", "rA"}], "+", 
       RowBox[{"JcIn", " ", "kap", " ", 
        RowBox[{"(", 
         RowBox[{"C16", "+", 
          RowBox[{"C13", " ", "rA"}]}], ")"}], " ", "rL"}]}], 
      RowBox[{"N34", " ", "rA"}], 
      RowBox[{"N44", "+", 
       RowBox[{"C11", " ", 
        SuperscriptBox["rL", "2"]}]}], 
      RowBox[{"N45", "+", 
       RowBox[{"C12", " ", 
        SuperscriptBox["rL", "2"]}]}], 
      RowBox[{"N46", "+", 
       RowBox[{"C13", " ", 
        SuperscriptBox["rL", "2"]}]}], 
      RowBox[{"C14", " ", 
       SuperscriptBox["rL", "2"]}], 
      RowBox[{
       RowBox[{"C15", " ", 
        SuperscriptBox["rL", "2"]}], "+", 
       RowBox[{"kap", " ", "N34", " ", "ScIn"}]}], 
      RowBox[{"C16", " ", 
       SuperscriptBox["rL", "2"]}], 
      RowBox[{"C17", " ", "rL"}], 
      RowBox[{"C18", " ", "rL"}], 
      RowBox[{"C19", " ", "rL"}]},
     {
      RowBox[{"rA", " ", 
       RowBox[{"(", 
        RowBox[{"N15", "+", 
         RowBox[{"J13", " ", "kap", " ", "rA", " ", "ScIn"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"C26", " ", "JcIn", " ", "kap", " ", "rL"}], "+", 
       RowBox[{"rA", " ", 
        RowBox[{"(", 
         RowBox[{"N25", "+", 
          RowBox[{"C23", " ", "JcIn", " ", "kap", " ", "rL"}], "+", 
          RowBox[{"J23", " ", "kap", " ", "rA", " ", "ScIn"}]}], ")"}]}]}], 
      RowBox[{"rA", " ", 
       RowBox[{"(", 
        RowBox[{"N35", "+", 
         RowBox[{"J33", " ", "kap", " ", "rA", " ", "ScIn"}]}], ")"}]}], 
      RowBox[{"N45", "+", 
       RowBox[{"C12", " ", 
        SuperscriptBox["rL", "2"]}]}], 
      RowBox[{"N55", "+", 
       RowBox[{"C22", " ", 
        SuperscriptBox["rL", "2"]}], "+", 
       RowBox[{"J33", " ", 
        SuperscriptBox["kap", "2"], " ", 
        SuperscriptBox["ScIn", "2"]}]}], 
      RowBox[{"N56", "+", 
       RowBox[{"C23", " ", 
        SuperscriptBox["rL", "2"]}]}], 
      RowBox[{"C24", " ", 
       SuperscriptBox["rL", "2"]}], 
      RowBox[{
       RowBox[{"C25", " ", 
        SuperscriptBox["rL", "2"]}], "+", 
       RowBox[{"kap", " ", "ScIn", " ", 
        RowBox[{"(", 
         RowBox[{"N35", "+", 
          RowBox[{"J33", " ", "kap", " ", "rA", " ", "ScIn"}]}], ")"}]}]}], 
      RowBox[{"C26", " ", 
       SuperscriptBox["rL", "2"]}], 
      RowBox[{"C27", " ", "rL"}], 
      RowBox[{"C28", " ", "rL"}], 
      RowBox[{"C29", " ", "rL"}]},
     {
      RowBox[{"N16", " ", "rA"}], 
      RowBox[{
       RowBox[{"N26", " ", "rA"}], "+", 
       RowBox[{"JcIn", " ", "kap", " ", 
        RowBox[{"(", 
         RowBox[{"C36", "+", 
          RowBox[{"C33", " ", "rA"}]}], ")"}], " ", "rL"}]}], 
      RowBox[{"N36", " ", "rA"}], 
      RowBox[{"N46", "+", 
       RowBox[{"C13", " ", 
        SuperscriptBox["rL", "2"]}]}], 
      RowBox[{"N56", "+", 
       RowBox[{"C23", " ", 
        SuperscriptBox["rL", "2"]}]}], 
      RowBox[{"N66", "+", 
       RowBox[{"C33", " ", 
        SuperscriptBox["rL", "2"]}]}], 
      RowBox[{"C34", " ", 
       SuperscriptBox["rL", "2"]}], 
      RowBox[{
       RowBox[{"C35", " ", 
        SuperscriptBox["rL", "2"]}], "+", 
       RowBox[{"kap", " ", "N36", " ", "ScIn"}]}], 
      RowBox[{"C36", " ", 
       SuperscriptBox["rL", "2"]}], 
      RowBox[{"C37", " ", "rL"}], 
      RowBox[{"C38", " ", "rL"}], 
      RowBox[{"C39", " ", "rL"}]},
     {"N14", 
      RowBox[{"N24", "+", 
       RowBox[{"JcIn", " ", "kap", " ", 
        RowBox[{"(", 
         RowBox[{"C46", "+", 
          RowBox[{"C34", " ", "rA"}]}], ")"}], " ", "rL"}]}], "N34", 
      RowBox[{"C14", " ", 
       SuperscriptBox["rL", "2"]}], 
      RowBox[{"C24", " ", 
       SuperscriptBox["rL", "2"]}], 
      RowBox[{"C34", " ", 
       SuperscriptBox["rL", "2"]}], 
      RowBox[{"N44", "+", 
       RowBox[{"C44", " ", 
        SuperscriptBox["rL", "2"]}]}], 
      RowBox[{"N45", "+", 
       RowBox[{"C45", " ", 
        SuperscriptBox["rL", "2"]}]}], 
      RowBox[{"N46", "+", 
       RowBox[{"C46", " ", 
        SuperscriptBox["rL", "2"]}]}], 
      RowBox[{"C47", " ", "rL"}], 
      RowBox[{"C48", " ", "rL"}], 
      RowBox[{"C49", " ", "rL"}]},
     {
      RowBox[{"N15", "+", 
       RowBox[{"kap", " ", "rA", " ", 
        RowBox[{"(", 
         RowBox[{"N13", "+", 
          RowBox[{"J13", " ", 
           SuperscriptBox["rA", "2"]}]}], ")"}], " ", "ScIn"}]}], 
      RowBox[{"N25", "+", 
       RowBox[{"kap", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"C56", " ", "JcIn", " ", "rL"}], "+", 
          RowBox[{"C35", " ", "JcIn", " ", "rA", " ", "rL"}], "+", 
          RowBox[{"N23", " ", "rA", " ", "ScIn"}], "+", 
          RowBox[{"J23", " ", 
           SuperscriptBox["rA", "3"], " ", "ScIn"}]}], ")"}]}]}], 
      RowBox[{"N35", "+", 
       RowBox[{"kap", " ", "rA", " ", 
        RowBox[{"(", 
         RowBox[{"N33", "+", 
          RowBox[{"J33", " ", 
           SuperscriptBox["rA", "2"]}]}], ")"}], " ", "ScIn"}]}], 
      RowBox[{
       RowBox[{"C15", " ", 
        SuperscriptBox["rL", "2"]}], "+", 
       RowBox[{"kap", " ", "N34", " ", "ScIn"}]}], 
      RowBox[{
       RowBox[{"C25", " ", 
        SuperscriptBox["rL", "2"]}], "+", 
       RowBox[{"kap", " ", "ScIn", " ", 
        RowBox[{"(", 
         RowBox[{"N35", "+", 
          RowBox[{"J33", " ", "kap", " ", "rA", " ", "ScIn"}]}], ")"}]}]}], 
      RowBox[{
       RowBox[{"C35", " ", 
        SuperscriptBox["rL", "2"]}], "+", 
       RowBox[{"kap", " ", "N36", " ", "ScIn"}]}], 
      RowBox[{"N45", "+", 
       RowBox[{"C45", " ", 
        SuperscriptBox["rL", "2"]}]}], 
      RowBox[{"N55", "+", 
       RowBox[{"C55", " ", 
        SuperscriptBox["rL", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["kap", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"N33", "+", 
          RowBox[{"J33", " ", 
           SuperscriptBox["rA", "2"]}]}], ")"}], " ", 
        SuperscriptBox["ScIn", "2"]}]}], 
      RowBox[{"N56", "+", 
       RowBox[{"C56", " ", 
        SuperscriptBox["rL", "2"]}]}], 
      RowBox[{"C57", " ", "rL"}], 
      RowBox[{"C58", " ", "rL"}], 
      RowBox[{"C59", " ", "rL"}]},
     {"N16", 
      RowBox[{"N26", "+", 
       RowBox[{"JcIn", " ", "kap", " ", 
        RowBox[{"(", 
         RowBox[{"C66", "+", 
          RowBox[{"C36", " ", "rA"}]}], ")"}], " ", "rL"}]}], "N36", 
      RowBox[{"C16", " ", 
       SuperscriptBox["rL", "2"]}], 
      RowBox[{"C26", " ", 
       SuperscriptBox["rL", "2"]}], 
      RowBox[{"C36", " ", 
       SuperscriptBox["rL", "2"]}], 
      RowBox[{"N46", "+", 
       RowBox[{"C46", " ", 
        SuperscriptBox["rL", "2"]}]}], 
      RowBox[{"N56", "+", 
       RowBox[{"C56", " ", 
        SuperscriptBox["rL", "2"]}]}], 
      RowBox[{"N66", "+", 
       RowBox[{"C66", " ", 
        SuperscriptBox["rL", "2"]}]}], 
      RowBox[{"C67", " ", "rL"}], 
      RowBox[{"C68", " ", "rL"}], 
      RowBox[{"C69", " ", "rL"}]},
     {"0", 
      RowBox[{"JcIn", " ", "kap", " ", 
       RowBox[{"(", 
        RowBox[{"C67", "+", 
         RowBox[{"C37", " ", "rA"}]}], ")"}]}], "0", 
      RowBox[{"C17", " ", "rL"}], 
      RowBox[{"C27", " ", "rL"}], 
      RowBox[{"C37", " ", "rL"}], 
      RowBox[{"C47", " ", "rL"}], 
      RowBox[{"C57", " ", "rL"}], 
      RowBox[{"C67", " ", "rL"}], "C77", "C78", "C79"},
     {"0", 
      RowBox[{"JcIn", " ", "kap", " ", 
       RowBox[{"(", 
        RowBox[{"C68", "+", 
         RowBox[{"C38", " ", "rA"}]}], ")"}]}], "0", 
      RowBox[{"C18", " ", "rL"}], 
      RowBox[{"C28", " ", "rL"}], 
      RowBox[{"C38", " ", "rL"}], 
      RowBox[{"C48", " ", "rL"}], 
      RowBox[{"C58", " ", "rL"}], 
      RowBox[{"C68", " ", "rL"}], "C78", "C88", "C89"},
     {"0", 
      RowBox[{"JcIn", " ", "kap", " ", 
       RowBox[{"(", 
        RowBox[{"C69", "+", 
         RowBox[{"C39", " ", "rA"}]}], ")"}]}], "0", 
      RowBox[{"C19", " ", "rL"}], 
      RowBox[{"C29", " ", "rL"}], 
      RowBox[{"C39", " ", "rL"}], 
      RowBox[{"C49", " ", "rL"}], 
      RowBox[{"C59", " ", "rL"}], 
      RowBox[{"C69", " ", "rL"}], "C79", "C89", "C99"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.3986944285567026`*^9, 3.398694517371361*^9, {3.3986970840343847`*^9, 
   3.398697113987893*^9}, 3.3986972599585114`*^9, 3.3986988294002094`*^9, {
   3.3986989374640927`*^9, 3.39869895833936*^9}, 3.398699000230521*^9, {
   3.398699223483379*^9, 3.39869923532728*^9}, 3.3995721717725377`*^9, 
   3.3995727691864347`*^9, 3.399572899250289*^9, 3.3996254927171354`*^9, 
   3.399628460047513*^9, 3.3996285408454223`*^9, 3.399628596064879*^9, {
   3.399629256026451*^9, 3.3996292848705707`*^9}, 3.3996311165384808`*^9, 
   3.399632094379122*^9, 3.399632177052055*^9, 3.3996326550737987`*^9, 
   3.39963272626221*^9, 3.399632847060631*^9, 3.402819488765273*^9, 
   3.4028234348782825`*^9, 3.4028240245385513`*^9, 3.4031555018297405`*^9, 
   3.4031595203357315`*^9, {3.4031597425710793`*^9, 3.403159747211734*^9}, 
   3.403188825468873*^9, 3.403189321425172*^9, 3.4032647341316805`*^9, 
   3.403414888553533*^9, {3.4128383545544205`*^9, 3.4128383659140863`*^9}, 
   3.412838917333664*^9, 3.4128419825255003`*^9, 3.4128432223356094`*^9, 
   3.41284764078087*^9, 3.4128489611047225`*^9, 3.4128493933912935`*^9, 
   3.412849772568022*^9, 3.412849804412179*^9, 3.412850422607592*^9, 
   3.412850907598175*^9, 3.4128614659468737`*^9, 3.412861882465165*^9, 
   3.4128622577800665`*^9, 3.412862394812194*^9, 3.412949229376399*^9, 
   3.413011467778516*^9, 3.4130121401777477`*^9, 3.4130122534291973`*^9, 
   3.4130126800284076`*^9, 3.413013183722355*^9, 3.4130251528895283`*^9, 
   3.4130256026452847`*^9, 3.4130256833963184`*^9, 3.413025900945978*^9, 
   3.4130259724937687`*^9, 3.4130262174344044`*^9, 3.4130276164679365`*^9, 
   3.4133661877884917`*^9, 3.413366324618368*^9, 3.4133665515275226`*^9, 
   3.4133684088169203`*^9, 3.413368580725371*^9, 3.4133715774377885`*^9, 
   3.413371981427335*^9, 3.4133773910415316`*^9, 3.4133800383901024`*^9, 
   3.414946308633141*^9, 3.414947163545926*^9, 3.4149889684926567`*^9, 
   3.4150030095*^9, 3.415369839377371*^9, 3.41580639821344*^9, 
   3.415810301677286*^9, 3.415854991066736*^9, 3.4159587974346123`*^9, 
   3.4159637708099265`*^9, 3.4162898017976236`*^9, 3.535965215791575*^9, 
   3.535968314984222*^9, 3.535970342028026*^9, 3.535970426656612*^9, 
   3.535970869913899*^9, 3.5359768157849197`*^9, 3.5359770234717417`*^9, 
   3.5361487809731617`*^9, 3.536163416389388*^9, 3.536164026600525*^9, 
   3.5361642170535088`*^9, 3.536164250611734*^9, {3.536164428281578*^9, 
   3.5361644541761436`*^9}, 3.536164569770136*^9, 3.5361655679959173`*^9, 
   3.5361657047461147`*^9, 3.541774536621364*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{"J11", " ", 
        SuperscriptBox["rA", "6"]}], "+", 
       RowBox[{"N11", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["rA", "2"], "+", 
          SuperscriptBox["rA", "4"]}], ")"}]}]}], 
      RowBox[{
       RowBox[{"J12", " ", 
        SuperscriptBox["rA", "6"]}], "+", 
       RowBox[{"N12", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["rA", "2"], "+", 
          SuperscriptBox["rA", "4"]}], ")"}]}]}], 
      RowBox[{
       RowBox[{"J13", " ", 
        SuperscriptBox["rA", "6"]}], "+", 
       RowBox[{"N13", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["rA", "2"], "+", 
          SuperscriptBox["rA", "4"]}], ")"}]}]}], 
      RowBox[{"N14", " ", 
       SuperscriptBox["rA", "2"]}], 
      RowBox[{
       SuperscriptBox["rA", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"N15", "+", 
         RowBox[{"J13", " ", "kap", " ", "rA", " ", "ScIn"}]}], ")"}]}], 
      RowBox[{"N16", " ", 
       SuperscriptBox["rA", "2"]}], 
      RowBox[{"N14", " ", "rA"}], 
      RowBox[{"rA", " ", 
       RowBox[{"(", 
        RowBox[{"N15", "+", 
         RowBox[{"kap", " ", "rA", " ", 
          RowBox[{"(", 
           RowBox[{"N13", "+", 
            RowBox[{"J13", " ", 
             SuperscriptBox["rA", "2"]}]}], ")"}], " ", "ScIn"}]}], ")"}]}], 
      RowBox[{"N16", " ", "rA"}], "N14", 
      RowBox[{"N15", "+", 
       RowBox[{"kap", " ", "rA", " ", 
        RowBox[{"(", 
         RowBox[{"N13", "+", 
          RowBox[{"N13", " ", 
           SuperscriptBox["rA", "2"]}], "+", 
          RowBox[{"J13", " ", 
           SuperscriptBox["rA", "4"]}]}], ")"}], " ", "ScIn"}]}], "N16"},
     {
      RowBox[{
       RowBox[{"J12", " ", 
        SuperscriptBox["rA", "6"]}], "+", 
       RowBox[{"N12", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["rA", "2"], "+", 
          SuperscriptBox["rA", "4"]}], ")"}]}]}], 
      RowBox[{"N22", "+", 
       RowBox[{
        SuperscriptBox["JcIn", "2"], " ", 
        SuperscriptBox["kap", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"C99", "+", 
          RowBox[{"rA", " ", 
           RowBox[{"(", 
            RowBox[{"C69", "+", 
             RowBox[{"C39", " ", "rA"}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"rA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["JcIn", "2"], " ", 
           SuperscriptBox["kap", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"C69", "+", 
             RowBox[{"C39", " ", "rA"}]}], ")"}]}], "+", 
          RowBox[{"rA", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"C66", " ", 
              SuperscriptBox["JcIn", "2"], " ", 
              SuperscriptBox["kap", "2"]}], "+", "N22", "+", 
             RowBox[{"2", " ", "C36", " ", 
              SuperscriptBox["JcIn", "2"], " ", 
              SuperscriptBox["kap", "2"], " ", "rA"}], "+", 
             RowBox[{"C33", " ", 
              SuperscriptBox["JcIn", "2"], " ", 
              SuperscriptBox["kap", "2"], " ", 
              SuperscriptBox["rA", "2"]}], "+", 
             RowBox[{"N22", " ", 
              SuperscriptBox["rA", "2"]}], "+", 
             RowBox[{"J22", " ", 
              SuperscriptBox["rA", "4"]}]}], ")"}]}]}], ")"}]}]}], 
      RowBox[{
       RowBox[{"J23", " ", 
        SuperscriptBox["rA", "6"]}], "+", 
       RowBox[{"N23", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["rA", "2"], "+", 
          SuperscriptBox["rA", "4"]}], ")"}]}]}], 
      RowBox[{
       RowBox[{"N24", " ", 
        SuperscriptBox["rA", "2"]}], "+", 
       RowBox[{"JcIn", " ", "kap", " ", 
        RowBox[{"(", 
         RowBox[{"C19", "+", 
          RowBox[{"rA", " ", 
           RowBox[{"(", 
            RowBox[{"C16", "+", 
             RowBox[{"C13", " ", "rA"}]}], ")"}]}]}], ")"}], " ", "rL"}]}], 
      RowBox[{
       RowBox[{"C29", " ", "JcIn", " ", "kap", " ", "rL"}], "+", 
       RowBox[{"rA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"C26", " ", "JcIn", " ", "kap", " ", "rL"}], "+", 
          RowBox[{"rA", " ", 
           RowBox[{"(", 
            RowBox[{"N25", "+", 
             RowBox[{"C23", " ", "JcIn", " ", "kap", " ", "rL"}], "+", 
             RowBox[{"J23", " ", "kap", " ", "rA", " ", "ScIn"}]}], ")"}]}]}],
          ")"}]}]}], 
      RowBox[{
       RowBox[{"N26", " ", 
        SuperscriptBox["rA", "2"]}], "+", 
       RowBox[{"JcIn", " ", "kap", " ", 
        RowBox[{"(", 
         RowBox[{"C39", "+", 
          RowBox[{"rA", " ", 
           RowBox[{"(", 
            RowBox[{"C36", "+", 
             RowBox[{"C33", " ", "rA"}]}], ")"}]}]}], ")"}], " ", "rL"}]}], 
      RowBox[{
       RowBox[{"N24", " ", "rA"}], "+", 
       RowBox[{"JcIn", " ", "kap", " ", 
        RowBox[{"(", 
         RowBox[{"C49", "+", 
          RowBox[{"rA", " ", 
           RowBox[{"(", 
            RowBox[{"C46", "+", 
             RowBox[{"C34", " ", "rA"}]}], ")"}]}]}], ")"}], " ", "rL"}]}], 
      RowBox[{
       RowBox[{"C59", " ", "JcIn", " ", "kap", " ", "rL"}], "+", 
       RowBox[{"rA", " ", 
        RowBox[{"(", 
         RowBox[{"N25", "+", 
          RowBox[{"kap", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"C56", " ", "JcIn", " ", "rL"}], "+", 
             RowBox[{"C35", " ", "JcIn", " ", "rA", " ", "rL"}], "+", 
             RowBox[{"N23", " ", "rA", " ", "ScIn"}], "+", 
             RowBox[{"J23", " ", 
              SuperscriptBox["rA", "3"], " ", "ScIn"}]}], ")"}]}]}], 
         ")"}]}]}], 
      RowBox[{
       RowBox[{"N26", " ", "rA"}], "+", 
       RowBox[{"JcIn", " ", "kap", " ", 
        RowBox[{"(", 
         RowBox[{"C69", "+", 
          RowBox[{"rA", " ", 
           RowBox[{"(", 
            RowBox[{"C66", "+", 
             RowBox[{"C36", " ", "rA"}]}], ")"}]}]}], ")"}], " ", "rL"}]}], 
      RowBox[{"N24", "+", 
       RowBox[{"JcIn", " ", "kap", " ", 
        RowBox[{"(", 
         RowBox[{"C79", "+", 
          RowBox[{"rA", " ", 
           RowBox[{"(", 
            RowBox[{"C67", "+", 
             RowBox[{"C37", " ", "rA"}]}], ")"}]}]}], ")"}], " ", "rL"}]}], 
      RowBox[{"N25", "+", 
       RowBox[{"JcIn", " ", "kap", " ", 
        RowBox[{"(", 
         RowBox[{"C89", "+", 
          RowBox[{"rA", " ", 
           RowBox[{"(", 
            RowBox[{"C68", "+", 
             RowBox[{"C38", " ", "rA"}]}], ")"}]}]}], ")"}], " ", "rL"}], "+", 
       RowBox[{"kap", " ", "rA", " ", 
        RowBox[{"(", 
         RowBox[{"N23", "+", 
          RowBox[{"N23", " ", 
           SuperscriptBox["rA", "2"]}], "+", 
          RowBox[{"J23", " ", 
           SuperscriptBox["rA", "4"]}]}], ")"}], " ", "ScIn"}]}], 
      RowBox[{"N26", "+", 
       RowBox[{"JcIn", " ", "kap", " ", 
        RowBox[{"(", 
         RowBox[{"C99", "+", 
          RowBox[{"rA", " ", 
           RowBox[{"(", 
            RowBox[{"C69", "+", 
             RowBox[{"C39", " ", "rA"}]}], ")"}]}]}], ")"}], " ", "rL"}]}]},
     {
      RowBox[{
       RowBox[{"J13", " ", 
        SuperscriptBox["rA", "6"]}], "+", 
       RowBox[{"N13", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["rA", "2"], "+", 
          SuperscriptBox["rA", "4"]}], ")"}]}]}], 
      RowBox[{
       RowBox[{"J23", " ", 
        SuperscriptBox["rA", "6"]}], "+", 
       RowBox[{"N23", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["rA", "2"], "+", 
          SuperscriptBox["rA", "4"]}], ")"}]}]}], 
      RowBox[{
       RowBox[{"J33", " ", 
        SuperscriptBox["rA", "6"]}], "+", 
       RowBox[{"N33", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["rA", "2"], "+", 
          SuperscriptBox["rA", "4"]}], ")"}]}]}], 
      RowBox[{"N34", " ", 
       SuperscriptBox["rA", "2"]}], 
      RowBox[{
       SuperscriptBox["rA", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"N35", "+", 
         RowBox[{"J33", " ", "kap", " ", "rA", " ", "ScIn"}]}], ")"}]}], 
      RowBox[{"N36", " ", 
       SuperscriptBox["rA", "2"]}], 
      RowBox[{"N34", " ", "rA"}], 
      RowBox[{"rA", " ", 
       RowBox[{"(", 
        RowBox[{"N35", "+", 
         RowBox[{"kap", " ", "rA", " ", 
          RowBox[{"(", 
           RowBox[{"N33", "+", 
            RowBox[{"J33", " ", 
             SuperscriptBox["rA", "2"]}]}], ")"}], " ", "ScIn"}]}], ")"}]}], 
      RowBox[{"N36", " ", "rA"}], "N34", 
      RowBox[{"N35", "+", 
       RowBox[{"kap", " ", "rA", " ", 
        RowBox[{"(", 
         RowBox[{"N33", "+", 
          RowBox[{"N33", " ", 
           SuperscriptBox["rA", "2"]}], "+", 
          RowBox[{"J33", " ", 
           SuperscriptBox["rA", "4"]}]}], ")"}], " ", "ScIn"}]}], "N36"},
     {
      RowBox[{"N14", " ", 
       SuperscriptBox["rA", "2"]}], 
      RowBox[{
       RowBox[{"N24", " ", 
        SuperscriptBox["rA", "2"]}], "+", 
       RowBox[{"JcIn", " ", "kap", " ", 
        RowBox[{"(", 
         RowBox[{"C19", "+", 
          RowBox[{"rA", " ", 
           RowBox[{"(", 
            RowBox[{"C16", "+", 
             RowBox[{"C13", " ", "rA"}]}], ")"}]}]}], ")"}], " ", "rL"}]}], 
      RowBox[{"N34", " ", 
       SuperscriptBox["rA", "2"]}], 
      RowBox[{"N44", "+", 
       RowBox[{"C11", " ", 
        SuperscriptBox["rL", "2"]}]}], 
      RowBox[{"N45", "+", 
       RowBox[{"C12", " ", 
        SuperscriptBox["rL", "2"]}]}], 
      RowBox[{"N46", "+", 
       RowBox[{"C13", " ", 
        SuperscriptBox["rL", "2"]}]}], 
      RowBox[{"C14", " ", 
       SuperscriptBox["rL", "2"]}], 
      RowBox[{
       RowBox[{"C15", " ", 
        SuperscriptBox["rL", "2"]}], "+", 
       RowBox[{"kap", " ", "N34", " ", "ScIn"}]}], 
      RowBox[{"C16", " ", 
       SuperscriptBox["rL", "2"]}], 
      RowBox[{"C17", " ", 
       SuperscriptBox["rL", "2"]}], 
      RowBox[{
       RowBox[{"C18", " ", 
        SuperscriptBox["rL", "2"]}], "+", 
       RowBox[{"kap", " ", "N34", " ", "rA", " ", "ScIn"}]}], 
      RowBox[{"C19", " ", 
       SuperscriptBox["rL", "2"]}]},
     {
      RowBox[{
       SuperscriptBox["rA", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"N15", "+", 
         RowBox[{"J13", " ", "kap", " ", "rA", " ", "ScIn"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"C29", " ", "JcIn", " ", "kap", " ", "rL"}], "+", 
       RowBox[{"rA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"C26", " ", "JcIn", " ", "kap", " ", "rL"}], "+", 
          RowBox[{"rA", " ", 
           RowBox[{"(", 
            RowBox[{"N25", "+", 
             RowBox[{"C23", " ", "JcIn", " ", "kap", " ", "rL"}], "+", 
             RowBox[{"J23", " ", "kap", " ", "rA", " ", "ScIn"}]}], ")"}]}]}],
          ")"}]}]}], 
      RowBox[{
       SuperscriptBox["rA", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"N35", "+", 
         RowBox[{"J33", " ", "kap", " ", "rA", " ", "ScIn"}]}], ")"}]}], 
      RowBox[{"N45", "+", 
       RowBox[{"C12", " ", 
        SuperscriptBox["rL", "2"]}]}], 
      RowBox[{"N55", "+", 
       RowBox[{"C22", " ", 
        SuperscriptBox["rL", "2"]}], "+", 
       RowBox[{"J33", " ", 
        SuperscriptBox["kap", "2"], " ", 
        SuperscriptBox["ScIn", "2"]}]}], 
      RowBox[{"N56", "+", 
       RowBox[{"C23", " ", 
        SuperscriptBox["rL", "2"]}]}], 
      RowBox[{"C24", " ", 
       SuperscriptBox["rL", "2"]}], 
      RowBox[{
       RowBox[{"C25", " ", 
        SuperscriptBox["rL", "2"]}], "+", 
       RowBox[{"kap", " ", "ScIn", " ", 
        RowBox[{"(", 
         RowBox[{"N35", "+", 
          RowBox[{"J33", " ", "kap", " ", "rA", " ", "ScIn"}]}], ")"}]}]}], 
      RowBox[{"C26", " ", 
       SuperscriptBox["rL", "2"]}], 
      RowBox[{"C27", " ", 
       SuperscriptBox["rL", "2"]}], 
      RowBox[{
       RowBox[{"C28", " ", 
        SuperscriptBox["rL", "2"]}], "+", 
       RowBox[{"kap", " ", "rA", " ", "ScIn", " ", 
        RowBox[{"(", 
         RowBox[{"N35", "+", 
          RowBox[{"J33", " ", "kap", " ", "rA", " ", "ScIn"}]}], ")"}]}]}], 
      RowBox[{"C29", " ", 
       SuperscriptBox["rL", "2"]}]},
     {
      RowBox[{"N16", " ", 
       SuperscriptBox["rA", "2"]}], 
      RowBox[{
       RowBox[{"N26", " ", 
        SuperscriptBox["rA", "2"]}], "+", 
       RowBox[{"JcIn", " ", "kap", " ", 
        RowBox[{"(", 
         RowBox[{"C39", "+", 
          RowBox[{"rA", " ", 
           RowBox[{"(", 
            RowBox[{"C36", "+", 
             RowBox[{"C33", " ", "rA"}]}], ")"}]}]}], ")"}], " ", "rL"}]}], 
      RowBox[{"N36", " ", 
       SuperscriptBox["rA", "2"]}], 
      RowBox[{"N46", "+", 
       RowBox[{"C13", " ", 
        SuperscriptBox["rL", "2"]}]}], 
      RowBox[{"N56", "+", 
       RowBox[{"C23", " ", 
        SuperscriptBox["rL", "2"]}]}], 
      RowBox[{"N66", "+", 
       RowBox[{"C33", " ", 
        SuperscriptBox["rL", "2"]}]}], 
      RowBox[{"C34", " ", 
       SuperscriptBox["rL", "2"]}], 
      RowBox[{
       RowBox[{"C35", " ", 
        SuperscriptBox["rL", "2"]}], "+", 
       RowBox[{"kap", " ", "N36", " ", "ScIn"}]}], 
      RowBox[{"C36", " ", 
       SuperscriptBox["rL", "2"]}], 
      RowBox[{"C37", " ", 
       SuperscriptBox["rL", "2"]}], 
      RowBox[{
       RowBox[{"C38", " ", 
        SuperscriptBox["rL", "2"]}], "+", 
       RowBox[{"kap", " ", "N36", " ", "rA", " ", "ScIn"}]}], 
      RowBox[{"C39", " ", 
       SuperscriptBox["rL", "2"]}]},
     {
      RowBox[{"N14", " ", "rA"}], 
      RowBox[{
       RowBox[{"N24", " ", "rA"}], "+", 
       RowBox[{"JcIn", " ", "kap", " ", 
        RowBox[{"(", 
         RowBox[{"C49", "+", 
          RowBox[{"rA", " ", 
           RowBox[{"(", 
            RowBox[{"C46", "+", 
             RowBox[{"C34", " ", "rA"}]}], ")"}]}]}], ")"}], " ", "rL"}]}], 
      RowBox[{"N34", " ", "rA"}], 
      RowBox[{"C14", " ", 
       SuperscriptBox["rL", "2"]}], 
      RowBox[{"C24", " ", 
       SuperscriptBox["rL", "2"]}], 
      RowBox[{"C34", " ", 
       SuperscriptBox["rL", "2"]}], 
      RowBox[{"N44", "+", 
       RowBox[{"C44", " ", 
        SuperscriptBox["rL", "2"]}]}], 
      RowBox[{"N45", "+", 
       RowBox[{"C45", " ", 
        SuperscriptBox["rL", "2"]}]}], 
      RowBox[{"N46", "+", 
       RowBox[{"C46", " ", 
        SuperscriptBox["rL", "2"]}]}], 
      RowBox[{"C47", " ", 
       SuperscriptBox["rL", "2"]}], 
      RowBox[{
       RowBox[{"C48", " ", 
        SuperscriptBox["rL", "2"]}], "+", 
       RowBox[{"kap", " ", "N34", " ", "ScIn"}]}], 
      RowBox[{"C49", " ", 
       SuperscriptBox["rL", "2"]}]},
     {
      RowBox[{"rA", " ", 
       RowBox[{"(", 
        RowBox[{"N15", "+", 
         RowBox[{"kap", " ", "rA", " ", 
          RowBox[{"(", 
           RowBox[{"N13", "+", 
            RowBox[{"J13", " ", 
             SuperscriptBox["rA", "2"]}]}], ")"}], " ", "ScIn"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"C59", " ", "JcIn", " ", "kap", " ", "rL"}], "+", 
       RowBox[{"rA", " ", 
        RowBox[{"(", 
         RowBox[{"N25", "+", 
          RowBox[{"kap", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"C56", " ", "JcIn", " ", "rL"}], "+", 
             RowBox[{"C35", " ", "JcIn", " ", "rA", " ", "rL"}], "+", 
             RowBox[{"N23", " ", "rA", " ", "ScIn"}], "+", 
             RowBox[{"J23", " ", 
              SuperscriptBox["rA", "3"], " ", "ScIn"}]}], ")"}]}]}], 
         ")"}]}]}], 
      RowBox[{"rA", " ", 
       RowBox[{"(", 
        RowBox[{"N35", "+", 
         RowBox[{"kap", " ", "rA", " ", 
          RowBox[{"(", 
           RowBox[{"N33", "+", 
            RowBox[{"J33", " ", 
             SuperscriptBox["rA", "2"]}]}], ")"}], " ", "ScIn"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"C15", " ", 
        SuperscriptBox["rL", "2"]}], "+", 
       RowBox[{"kap", " ", "N34", " ", "ScIn"}]}], 
      RowBox[{
       RowBox[{"C25", " ", 
        SuperscriptBox["rL", "2"]}], "+", 
       RowBox[{"kap", " ", "ScIn", " ", 
        RowBox[{"(", 
         RowBox[{"N35", "+", 
          RowBox[{"J33", " ", "kap", " ", "rA", " ", "ScIn"}]}], ")"}]}]}], 
      RowBox[{
       RowBox[{"C35", " ", 
        SuperscriptBox["rL", "2"]}], "+", 
       RowBox[{"kap", " ", "N36", " ", "ScIn"}]}], 
      RowBox[{"N45", "+", 
       RowBox[{"C45", " ", 
        SuperscriptBox["rL", "2"]}]}], 
      RowBox[{"N55", "+", 
       RowBox[{"C55", " ", 
        SuperscriptBox["rL", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["kap", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"N33", "+", 
          RowBox[{"J33", " ", 
           SuperscriptBox["rA", "2"]}]}], ")"}], " ", 
        SuperscriptBox["ScIn", "2"]}]}], 
      RowBox[{"N56", "+", 
       RowBox[{"C56", " ", 
        SuperscriptBox["rL", "2"]}]}], 
      RowBox[{"C57", " ", 
       SuperscriptBox["rL", "2"]}], 
      RowBox[{
       RowBox[{"C58", " ", 
        SuperscriptBox["rL", "2"]}], "+", 
       RowBox[{"kap", " ", "ScIn", " ", 
        RowBox[{"(", 
         RowBox[{"N35", "+", 
          RowBox[{"kap", " ", "rA", " ", 
           RowBox[{"(", 
            RowBox[{"N33", "+", 
             RowBox[{"J33", " ", 
              SuperscriptBox["rA", "2"]}]}], ")"}], " ", "ScIn"}]}], 
         ")"}]}]}], 
      RowBox[{"C59", " ", 
       SuperscriptBox["rL", "2"]}]},
     {
      RowBox[{"N16", " ", "rA"}], 
      RowBox[{
       RowBox[{"N26", " ", "rA"}], "+", 
       RowBox[{"JcIn", " ", "kap", " ", 
        RowBox[{"(", 
         RowBox[{"C69", "+", 
          RowBox[{"rA", " ", 
           RowBox[{"(", 
            RowBox[{"C66", "+", 
             RowBox[{"C36", " ", "rA"}]}], ")"}]}]}], ")"}], " ", "rL"}]}], 
      RowBox[{"N36", " ", "rA"}], 
      RowBox[{"C16", " ", 
       SuperscriptBox["rL", "2"]}], 
      RowBox[{"C26", " ", 
       SuperscriptBox["rL", "2"]}], 
      RowBox[{"C36", " ", 
       SuperscriptBox["rL", "2"]}], 
      RowBox[{"N46", "+", 
       RowBox[{"C46", " ", 
        SuperscriptBox["rL", "2"]}]}], 
      RowBox[{"N56", "+", 
       RowBox[{"C56", " ", 
        SuperscriptBox["rL", "2"]}]}], 
      RowBox[{"N66", "+", 
       RowBox[{"C66", " ", 
        SuperscriptBox["rL", "2"]}]}], 
      RowBox[{"C67", " ", 
       SuperscriptBox["rL", "2"]}], 
      RowBox[{
       RowBox[{"C68", " ", 
        SuperscriptBox["rL", "2"]}], "+", 
       RowBox[{"kap", " ", "N36", " ", "ScIn"}]}], 
      RowBox[{"C69", " ", 
       SuperscriptBox["rL", "2"]}]},
     {"N14", 
      RowBox[{"N24", "+", 
       RowBox[{"JcIn", " ", "kap", " ", 
        RowBox[{"(", 
         RowBox[{"C79", "+", 
          RowBox[{"rA", " ", 
           RowBox[{"(", 
            RowBox[{"C67", "+", 
             RowBox[{"C37", " ", "rA"}]}], ")"}]}]}], ")"}], " ", "rL"}]}], 
      "N34", 
      RowBox[{"C17", " ", 
       SuperscriptBox["rL", "2"]}], 
      RowBox[{"C27", " ", 
       SuperscriptBox["rL", "2"]}], 
      RowBox[{"C37", " ", 
       SuperscriptBox["rL", "2"]}], 
      RowBox[{"C47", " ", 
       SuperscriptBox["rL", "2"]}], 
      RowBox[{"C57", " ", 
       SuperscriptBox["rL", "2"]}], 
      RowBox[{"C67", " ", 
       SuperscriptBox["rL", "2"]}], 
      RowBox[{"N44", "+", 
       RowBox[{"C77", " ", 
        SuperscriptBox["rL", "2"]}]}], 
      RowBox[{"N45", "+", 
       RowBox[{"C78", " ", 
        SuperscriptBox["rL", "2"]}]}], 
      RowBox[{"N46", "+", 
       RowBox[{"C79", " ", 
        SuperscriptBox["rL", "2"]}]}]},
     {
      RowBox[{"N15", "+", 
       RowBox[{"kap", " ", "rA", " ", 
        RowBox[{"(", 
         RowBox[{"N13", "+", 
          RowBox[{"N13", " ", 
           SuperscriptBox["rA", "2"]}], "+", 
          RowBox[{"J13", " ", 
           SuperscriptBox["rA", "4"]}]}], ")"}], " ", "ScIn"}]}], 
      RowBox[{"N25", "+", 
       RowBox[{"C89", " ", "JcIn", " ", "kap", " ", "rL"}], "+", 
       RowBox[{"rA", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"JcIn", " ", "kap", " ", 
           RowBox[{"(", 
            RowBox[{"C68", "+", 
             RowBox[{"C38", " ", "rA"}]}], ")"}], " ", "rL"}], "+", 
          RowBox[{"kap", " ", 
           RowBox[{"(", 
            RowBox[{"N23", "+", 
             RowBox[{"N23", " ", 
              SuperscriptBox["rA", "2"]}], "+", 
             RowBox[{"J23", " ", 
              SuperscriptBox["rA", "4"]}]}], ")"}], " ", "ScIn"}]}], 
         ")"}]}]}], 
      RowBox[{"N35", "+", 
       RowBox[{"kap", " ", "rA", " ", 
        RowBox[{"(", 
         RowBox[{"N33", "+", 
          RowBox[{"N33", " ", 
           SuperscriptBox["rA", "2"]}], "+", 
          RowBox[{"J33", " ", 
           SuperscriptBox["rA", "4"]}]}], ")"}], " ", "ScIn"}]}], 
      RowBox[{
       RowBox[{"C18", " ", 
        SuperscriptBox["rL", "2"]}], "+", 
       RowBox[{"kap", " ", "N34", " ", "rA", " ", "ScIn"}]}], 
      RowBox[{
       RowBox[{"C28", " ", 
        SuperscriptBox["rL", "2"]}], "+", 
       RowBox[{"kap", " ", "rA", " ", "ScIn", " ", 
        RowBox[{"(", 
         RowBox[{"N35", "+", 
          RowBox[{"J33", " ", "kap", " ", "rA", " ", "ScIn"}]}], ")"}]}]}], 
      RowBox[{
       RowBox[{"C38", " ", 
        SuperscriptBox["rL", "2"]}], "+", 
       RowBox[{"kap", " ", "N36", " ", "rA", " ", "ScIn"}]}], 
      RowBox[{
       RowBox[{"C48", " ", 
        SuperscriptBox["rL", "2"]}], "+", 
       RowBox[{"kap", " ", "N34", " ", "ScIn"}]}], 
      RowBox[{
       RowBox[{"C58", " ", 
        SuperscriptBox["rL", "2"]}], "+", 
       RowBox[{"kap", " ", "ScIn", " ", 
        RowBox[{"(", 
         RowBox[{"N35", "+", 
          RowBox[{"kap", " ", "rA", " ", 
           RowBox[{"(", 
            RowBox[{"N33", "+", 
             RowBox[{"J33", " ", 
              SuperscriptBox["rA", "2"]}]}], ")"}], " ", "ScIn"}]}], 
         ")"}]}]}], 
      RowBox[{
       RowBox[{"C68", " ", 
        SuperscriptBox["rL", "2"]}], "+", 
       RowBox[{"kap", " ", "N36", " ", "ScIn"}]}], 
      RowBox[{"N45", "+", 
       RowBox[{"C78", " ", 
        SuperscriptBox["rL", "2"]}]}], 
      RowBox[{"N55", "+", 
       RowBox[{"C88", " ", 
        SuperscriptBox["rL", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["kap", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"N33", "+", 
          RowBox[{"N33", " ", 
           SuperscriptBox["rA", "2"]}], "+", 
          RowBox[{"J33", " ", 
           SuperscriptBox["rA", "4"]}]}], ")"}], " ", 
        SuperscriptBox["ScIn", "2"]}]}], 
      RowBox[{"N56", "+", 
       RowBox[{"C89", " ", 
        SuperscriptBox["rL", "2"]}]}]},
     {"N16", 
      RowBox[{"N26", "+", 
       RowBox[{"JcIn", " ", "kap", " ", 
        RowBox[{"(", 
         RowBox[{"C99", "+", 
          RowBox[{"rA", " ", 
           RowBox[{"(", 
            RowBox[{"C69", "+", 
             RowBox[{"C39", " ", "rA"}]}], ")"}]}]}], ")"}], " ", "rL"}]}], 
      "N36", 
      RowBox[{"C19", " ", 
       SuperscriptBox["rL", "2"]}], 
      RowBox[{"C29", " ", 
       SuperscriptBox["rL", "2"]}], 
      RowBox[{"C39", " ", 
       SuperscriptBox["rL", "2"]}], 
      RowBox[{"C49", " ", 
       SuperscriptBox["rL", "2"]}], 
      RowBox[{"C59", " ", 
       SuperscriptBox["rL", "2"]}], 
      RowBox[{"C69", " ", 
       SuperscriptBox["rL", "2"]}], 
      RowBox[{"N46", "+", 
       RowBox[{"C79", " ", 
        SuperscriptBox["rL", "2"]}]}], 
      RowBox[{"N56", "+", 
       RowBox[{"C89", " ", 
        SuperscriptBox["rL", "2"]}]}], 
      RowBox[{"N66", "+", 
       RowBox[{"C99", " ", 
        SuperscriptBox["rL", "2"]}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.3986944285567026`*^9, 3.398694517371361*^9, {3.3986970840343847`*^9, 
   3.398697113987893*^9}, 3.3986972599585114`*^9, 3.3986988294002094`*^9, {
   3.3986989374640927`*^9, 3.39869895833936*^9}, 3.398699000230521*^9, {
   3.398699223483379*^9, 3.39869923532728*^9}, 3.3995721717725377`*^9, 
   3.3995727691864347`*^9, 3.399572899250289*^9, 3.3996254927171354`*^9, 
   3.399628460047513*^9, 3.3996285408454223`*^9, 3.399628596064879*^9, {
   3.399629256026451*^9, 3.3996292848705707`*^9}, 3.3996311165384808`*^9, 
   3.399632094379122*^9, 3.399632177052055*^9, 3.3996326550737987`*^9, 
   3.39963272626221*^9, 3.399632847060631*^9, 3.402819488765273*^9, 
   3.4028234348782825`*^9, 3.4028240245385513`*^9, 3.4031555018297405`*^9, 
   3.4031595203357315`*^9, {3.4031597425710793`*^9, 3.403159747211734*^9}, 
   3.403188825468873*^9, 3.403189321425172*^9, 3.4032647341316805`*^9, 
   3.403414888553533*^9, {3.4128383545544205`*^9, 3.4128383659140863`*^9}, 
   3.412838917333664*^9, 3.4128419825255003`*^9, 3.4128432223356094`*^9, 
   3.41284764078087*^9, 3.4128489611047225`*^9, 3.4128493933912935`*^9, 
   3.412849772568022*^9, 3.412849804412179*^9, 3.412850422607592*^9, 
   3.412850907598175*^9, 3.4128614659468737`*^9, 3.412861882465165*^9, 
   3.4128622577800665`*^9, 3.412862394812194*^9, 3.412949229376399*^9, 
   3.413011467778516*^9, 3.4130121401777477`*^9, 3.4130122534291973`*^9, 
   3.4130126800284076`*^9, 3.413013183722355*^9, 3.4130251528895283`*^9, 
   3.4130256026452847`*^9, 3.4130256833963184`*^9, 3.413025900945978*^9, 
   3.4130259724937687`*^9, 3.4130262174344044`*^9, 3.4130276164679365`*^9, 
   3.4133661877884917`*^9, 3.413366324618368*^9, 3.4133665515275226`*^9, 
   3.4133684088169203`*^9, 3.413368580725371*^9, 3.4133715774377885`*^9, 
   3.413371981427335*^9, 3.4133773910415316`*^9, 3.4133800383901024`*^9, 
   3.414946308633141*^9, 3.414947163545926*^9, 3.4149889684926567`*^9, 
   3.4150030095*^9, 3.415369839377371*^9, 3.41580639821344*^9, 
   3.415810301677286*^9, 3.415854991066736*^9, 3.4159587974346123`*^9, 
   3.4159637708099265`*^9, 3.4162898017976236`*^9, 3.535965215791575*^9, 
   3.535968314984222*^9, 3.535970342028026*^9, 3.535970426656612*^9, 
   3.535970869913899*^9, 3.5359768157849197`*^9, 3.5359770234717417`*^9, 
   3.5361487809731617`*^9, 3.536163416389388*^9, 3.536164026600525*^9, 
   3.5361642170535088`*^9, 3.536164250611734*^9, {3.536164428281578*^9, 
   3.5361644541761436`*^9}, 3.536164569770136*^9, 3.5361655679959173`*^9, 
   3.5361657047461147`*^9, 3.541774536753386*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Now we are interested in the measurement results Py, Qy, Ry and their \
correlations.  Note that these are simultaneous observables, and in fact they \
are what we measure.  We select those elements from the full CM.  The \
technical noise in the pulses can, in general, be removed by subtracting the \
no-atoms case.  These quantities, delV",
 "Py",
 " , etc. , have the good information about the interaction.   ",
 StyleBox["[[ Eqs. 21-23 and definitions Eqs 24-26 ]]",
  FontColor->RGBColor[0, 0, 1]]
}], "Subsubtitle",
 CellChangeTimes->{{3.398694435322414*^9, 3.3986945004646783`*^9}, {
   3.415855039413315*^9, 3.415855139204212*^9}, {3.535970781076174*^9, 
   3.535970783242202*^9}, {3.5359770015773697`*^9, 3.5359770060426702`*^9}, {
   3.536147828498645*^9, 3.5361478387526283`*^9}, {3.536147977197743*^9, 
   3.536147994339754*^9}, 3.536163362021516*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"MeasCM", " ", "=", " ", 
     RowBox[{"Take", "[", 
      RowBox[{"TPQR", " ", ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "12"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "12"}], "}"}]}], "]"}]}], ")"}], "//", 
   "MatrixForm"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"MeasCMNA", " ", "=", " ", 
     RowBox[{"Take", "[", 
      RowBox[{"Ga0", " ", ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "12"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "12"}], "}"}]}], "]"}]}], ")"}], "//", 
   "MatrixForm"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Pmeas", " ", "=", " ", 
   RowBox[{"Join", "[", 
    RowBox[{"Smeas", ",", 
     RowBox[{"Table", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", "6", "}"}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Qmeas", " ", "=", " ", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", "Smeas", ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Rmeas", " ", "=", " ", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", "6", "}"}]}], "]"}], ",", "Smeas"}], "]"}]}], ";"}], "\n", 
 RowBox[{"VPy", " ", "=", " ", 
  RowBox[{"Pmeas", ".", "MeasCM", ".", "Pmeas"}]}], "\[IndentingNewLine]", 
 RowBox[{"VQy", " ", "=", " ", 
  RowBox[{"Qmeas", ".", "MeasCM", ".", "Qmeas"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"VRy", " ", "=", " ", 
   RowBox[{"Rmeas", ".", "MeasCM", ".", "Rmeas"}]}], ";"}], "\n", 
 RowBox[{"CVPyQy", " ", "=", " ", 
  RowBox[{"Pmeas", ".", "MeasCM", ".", "Qmeas"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CVPyRy", " ", "=", " ", 
   RowBox[{"Pmeas", ".", "MeasCM", ".", "Rmeas"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CVQyRy", " ", "=", " ", 
   RowBox[{"Qmeas", ".", "MeasCM", ".", "Rmeas"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"VPyNA", " ", "=", " ", 
   RowBox[{"Pmeas", ".", "MeasCMNA", ".", "Pmeas"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"VQyNA", " ", "=", " ", 
   RowBox[{"Qmeas", ".", "MeasCMNA", ".", "Qmeas"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"VRyNA", " ", "=", " ", 
   RowBox[{"Rmeas", ".", "MeasCMNA", ".", "Rmeas"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CVPyQyNA", " ", "=", " ", 
   RowBox[{"Pmeas", ".", "MeasCMNA", ".", "Qmeas"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CVPyRyNA", " ", "=", " ", 
   RowBox[{"Pmeas", ".", "MeasCMNA", ".", "Rmeas"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CVQyRyNA", " ", "=", " ", 
   RowBox[{"Qmeas", ".", "MeasCMNA", ".", "Rmeas"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"delVPy", " ", "=", " ", 
   RowBox[{
    RowBox[{"VPy", "-", 
     RowBox[{"VPyNA", " ", 
      RowBox[{"rL", "^", "2"}]}]}], " ", "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"delVQy", " ", "=", 
   RowBox[{
    RowBox[{"VQy", "-", 
     RowBox[{"VQyNA", " ", 
      RowBox[{"rL", "^", "2"}]}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"delVRy", " ", "=", 
   RowBox[{
    RowBox[{"VRy", "-", 
     RowBox[{"VRyNA", " ", 
      RowBox[{"rL", "^", "2"}]}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"delCVPyQy", " ", "=", " ", 
   RowBox[{
    RowBox[{"CVPyQy", "-", 
     RowBox[{"CVPyQyNA", "  ", 
      RowBox[{"rL", "^", "2"}]}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"delCVPyRy", " ", "=", " ", 
   RowBox[{
    RowBox[{"CVPyRy", "-", 
     RowBox[{"CVPyRyNA", "  ", 
      RowBox[{"rL", "^", "2"}]}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"delCVQyRy", " ", "=", " ", 
   RowBox[{
    RowBox[{"CVQyRy", "-", 
     RowBox[{"CVQyRyNA", "  ", 
      RowBox[{"rL", "^", "2"}]}]}], "//", "Simplify"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.3986826630938716`*^9, 3.3986827051100345`*^9}, {
   3.3986829014406724`*^9, 3.3986829023938093`*^9}, {3.398684840195758*^9, 
   3.398684853149049*^9}, {3.398684959962916*^9, 3.3986849610566797`*^9}, {
   3.398685119793087*^9, 3.3986851325745*^9}, {3.39868521145051*^9, 
   3.398685267498102*^9}, {3.398685306217348*^9, 3.3986853118736706`*^9}, {
   3.3986891045628414`*^9, 3.3986891637510986`*^9}, {3.3986892331738625`*^9, 
   3.3986892751744003`*^9}, {3.398689473520689*^9, 3.3986895196775293`*^9}, {
   3.398690961135063*^9, 3.3986909615413237`*^9}, 3.3986924547033124`*^9, 
   3.3986944260722957`*^9, {3.3986945248090515`*^9, 3.3986945249965563`*^9}, {
   3.39869471751711*^9, 3.398694720735942*^9}, {3.398695257557881*^9, 
   3.3986952929333334`*^9}, {3.398698907385583*^9, 3.398698914291921*^9}, {
   3.3996256285634933`*^9, 3.3996256319073076`*^9}, {3.399629338277504*^9, 
   3.3996293393087673`*^9}, {3.399629408794032*^9, 3.399629415856622*^9}, {
   3.399629554999028*^9, 3.3996295878900743`*^9}, {3.399629938207058*^9, 
   3.399629951238475*^9}, {3.3996327611845317`*^9, 3.3996327720440454`*^9}, {
   3.403160565201344*^9, 3.403160647498746*^9}, {3.4031864171957803`*^9, 
   3.4031864594304256`*^9}, 3.4031864953681555`*^9, {3.4031887354057965`*^9, 
   3.403188754499669*^9}, {3.4128384186498113`*^9, 3.412838450322497*^9}, {
   3.4128384881515903`*^9, 3.412838499636259*^9}, {3.413011575686147*^9, 
   3.4130117639385567`*^9}, {3.413011926768766*^9, 3.413011954894126*^9}, {
   3.413030400288659*^9, 3.4130304083825126`*^9}, {3.4133680193275604`*^9, 
   3.413368028062047*^9}, {3.4133775150118685`*^9, 3.4133775168712673`*^9}, {
   3.4133780330091157`*^9, 3.4133780348841157`*^9}, {3.414989296125202*^9, 
   3.4149893907808437`*^9}, {3.4149895149362373`*^9, 3.4149896035386143`*^9}, 
   3.4149898211594048`*^9, {3.414990143223604*^9, 3.414990147867834*^9}, {
   3.414990220060236*^9, 3.414990221362864*^9}, {3.415003326078125*^9, 
   3.4150033303125*^9}, {3.415004977359375*^9, 3.415004982046875*^9}, 
   3.4151821260110273`*^9, {3.415370052399061*^9, 3.4153702595740147`*^9}, {
   3.4153713649530087`*^9, 3.415371403256468*^9}, {3.415806339343463*^9, 
   3.4158063550380373`*^9}, {3.41580651367083*^9, 3.415806516883154*^9}, {
   3.415806582874681*^9, 3.4158065831156054`*^9}, {3.4158550187093973`*^9, 
   3.415855020358149*^9}, 3.535968338083593*^9, {3.535976793488105*^9, 
   3.535976793836162*^9}, 3.536147654441248*^9, 3.5361477292901*^9, {
   3.536147793623741*^9, 3.536147822858086*^9}, 3.536147861419918*^9, {
   3.536147956201322*^9, 3.536147962844198*^9}, 3.53614868732577*^9, {
   3.536163176642583*^9, 3.536163219228497*^9}, {3.536163328036721*^9, 
   3.53616338554694*^9}, {3.5361635649865026`*^9, 3.536163588215486*^9}}],

Cell[BoxData[
 RowBox[{"N55", "+", 
  RowBox[{"C22", " ", 
   SuperscriptBox["rL", "2"]}], "+", 
  RowBox[{"J33", " ", 
   SuperscriptBox["kap", "2"], " ", 
   SuperscriptBox["ScIn", "2"]}]}]], "Output",
 CellChangeTimes->{
  3.39868485363343*^9, 3.3986849616348124`*^9, {3.3986851332151337`*^9, 
   3.3986851510903625`*^9}, {3.3986852482947316`*^9, 3.3986852682793627`*^9}, 
   3.3986853121861744`*^9, 3.3986891107504206`*^9, {3.39868915053218*^9, 
   3.3986891641573544`*^9}, {3.3986892542366323`*^9, 3.3986892757681575`*^9}, 
   3.398689327112565*^9, {3.3986894743019485`*^9, 3.398689494239704*^9}, 
   3.398689537130878*^9, 3.3986900517624655`*^9, 3.398690966635204*^9, 
   3.3986911034199553`*^9, 3.3986911819682713`*^9, 3.3986924553908215`*^9, {
   3.398694502480355*^9, 3.3986945256840734`*^9}, 3.398694802221989*^9, 
   3.398695296152125*^9, {3.3986970968470483`*^9, 3.3986971165504255`*^9}, 
   3.3986972805525246`*^9, {3.398698895822935*^9, 3.398698959995631*^9}, 
   3.398699002402424*^9, 3.398699174498377*^9, 3.39869923878045*^9, 
   3.399572177881991*^9, 3.3995727787803073`*^9, 3.399572911297241*^9, 
   3.3996254949359274`*^9, 3.3996256351886206`*^9, 3.3996284625319195`*^9, 
   3.3996285429079485`*^9, 3.3996285975023975`*^9, 3.3996292982144914`*^9, 
   3.39962934109004*^9, 3.3996294175285187`*^9, {3.3996295702804737`*^9, 
   3.3996295895619707`*^9}, 3.3996299524572406`*^9, 3.3996311188041344`*^9, 
   3.399632096285396*^9, 3.3996321785051985`*^9, 3.399632656620693*^9, 
   3.3996327286372404`*^9, 3.399632772981558*^9, 3.39963284856065*^9, 
   3.402819490640297*^9, 3.402823437112686*^9, 3.402824026054157*^9, 
   3.4031555054547873`*^9, 3.4031595248669815`*^9, 3.403159751743013*^9, {
   3.4031606287955008`*^9, 3.403160648670628*^9}, 3.403186462117943*^9, 
   3.4031864959462843`*^9, 3.4031887556090508`*^9, 3.403188828390767*^9, 
   3.4031893285189676`*^9, 3.403264735725451*^9, 3.403414890553546*^9, 
   3.412838458400829*^9, 3.412838501151923*^9, 3.4128389197087097`*^9, 
   3.4128419907755527`*^9, 3.412843225570026*^9, 3.412847643296527*^9, 
   3.412848961182848*^9, 3.412849395938201*^9, 3.4128497742711687`*^9, 
   3.4128498059278235`*^9, 3.4128504241701117`*^9, 3.4128509117857285`*^9, 
   3.412861509415902*^9, 3.4128618453711777`*^9, 3.4128618844651775`*^9, 
   3.41286226060821*^9, 3.4128623964215794`*^9, 3.412949232126487*^9, {
   3.4130117239380445`*^9, 3.413011766813594*^9}, {3.4130119270343943`*^9, 
   3.4130119639723673`*^9}, 3.4130121439902964`*^9, 3.4130122551948447`*^9, 
   3.413012681622178*^9, 3.4130131860505095`*^9, 3.413025155061431*^9, 
   3.41302560536407*^9, 3.4130256876619983`*^9, 3.4130259023991218`*^9, 
   3.413025974368793*^9, 3.413026218903173*^9, 3.4130276179992065`*^9, 
   3.41336618997602*^9, 3.4133663260558863`*^9, 3.413366552965041*^9, 
   3.4133680283901763`*^9, 3.413368414301366*^9, 3.4133685821785145`*^9, 
   3.413371579109685*^9, 3.413371982911729*^9, 3.4133773928384295`*^9, 
   3.4133775181837845`*^9, 3.4133800401088743`*^9, 3.4133830169907284`*^9, 
   3.41494631095749*^9, 3.414947165414246*^9, 3.414988970307721*^9, {
   3.414989381984159*^9, 3.414989392002746*^9}, {3.414989564960425*^9, 
   3.414989604973117*^9}, 3.4149898217800713`*^9, 3.414990148880793*^9, 
   3.4149902225966883`*^9, 3.4150030111875*^9, 3.415003330765625*^9, {
   3.415004959953125*^9, 3.415004983078125*^9}, 3.415203998810388*^9, 
   3.4152608907834916`*^9, 3.415370052799615*^9, 3.4153702628206797`*^9, 
   3.41537136554325*^9, 3.415371412254266*^9, 3.415806358166038*^9, 
   3.415806400579946*^9, 3.415806517214447*^9, 3.415806583370466*^9, 
   3.415810304913693*^9, 3.415855022203968*^9, 3.415855141535334*^9, 
   3.415958799590876*^9, 3.41596381585709*^9, 3.416289806407058*^9, 
   3.416289894626937*^9, 3.4162899276898603`*^9, 3.5359653189825993`*^9, 
   3.5359683402985163`*^9, 3.535970342190493*^9, 3.535970430547728*^9, 
   3.535970874341586*^9, 3.535976816007657*^9, 3.535977023580439*^9, 
   3.536147730953706*^9, {3.536147842631844*^9, 3.536147862022656*^9}, 
   3.536147964161439*^9, 3.536148781425786*^9, 3.53616341659977*^9, 
   3.536164026984536*^9, 3.5361642171135073`*^9, 3.536164250665909*^9, {
   3.536164428329792*^9, 3.536164454237835*^9}, 3.536164569819175*^9, 
   3.5361655680533447`*^9, 3.53616570480849*^9, 3.541774536803454*^9}],

Cell[BoxData[
 RowBox[{"N55", "+", 
  RowBox[{"C55", " ", 
   SuperscriptBox["rL", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["kap", "2"], " ", 
   RowBox[{"(", 
    RowBox[{"N33", "+", 
     RowBox[{"J33", " ", 
      SuperscriptBox["rA", "2"]}]}], ")"}], " ", 
   SuperscriptBox["ScIn", "2"]}]}]], "Output",
 CellChangeTimes->{
  3.39868485363343*^9, 3.3986849616348124`*^9, {3.3986851332151337`*^9, 
   3.3986851510903625`*^9}, {3.3986852482947316`*^9, 3.3986852682793627`*^9}, 
   3.3986853121861744`*^9, 3.3986891107504206`*^9, {3.39868915053218*^9, 
   3.3986891641573544`*^9}, {3.3986892542366323`*^9, 3.3986892757681575`*^9}, 
   3.398689327112565*^9, {3.3986894743019485`*^9, 3.398689494239704*^9}, 
   3.398689537130878*^9, 3.3986900517624655`*^9, 3.398690966635204*^9, 
   3.3986911034199553`*^9, 3.3986911819682713`*^9, 3.3986924553908215`*^9, {
   3.398694502480355*^9, 3.3986945256840734`*^9}, 3.398694802221989*^9, 
   3.398695296152125*^9, {3.3986970968470483`*^9, 3.3986971165504255`*^9}, 
   3.3986972805525246`*^9, {3.398698895822935*^9, 3.398698959995631*^9}, 
   3.398699002402424*^9, 3.398699174498377*^9, 3.39869923878045*^9, 
   3.399572177881991*^9, 3.3995727787803073`*^9, 3.399572911297241*^9, 
   3.3996254949359274`*^9, 3.3996256351886206`*^9, 3.3996284625319195`*^9, 
   3.3996285429079485`*^9, 3.3996285975023975`*^9, 3.3996292982144914`*^9, 
   3.39962934109004*^9, 3.3996294175285187`*^9, {3.3996295702804737`*^9, 
   3.3996295895619707`*^9}, 3.3996299524572406`*^9, 3.3996311188041344`*^9, 
   3.399632096285396*^9, 3.3996321785051985`*^9, 3.399632656620693*^9, 
   3.3996327286372404`*^9, 3.399632772981558*^9, 3.39963284856065*^9, 
   3.402819490640297*^9, 3.402823437112686*^9, 3.402824026054157*^9, 
   3.4031555054547873`*^9, 3.4031595248669815`*^9, 3.403159751743013*^9, {
   3.4031606287955008`*^9, 3.403160648670628*^9}, 3.403186462117943*^9, 
   3.4031864959462843`*^9, 3.4031887556090508`*^9, 3.403188828390767*^9, 
   3.4031893285189676`*^9, 3.403264735725451*^9, 3.403414890553546*^9, 
   3.412838458400829*^9, 3.412838501151923*^9, 3.4128389197087097`*^9, 
   3.4128419907755527`*^9, 3.412843225570026*^9, 3.412847643296527*^9, 
   3.412848961182848*^9, 3.412849395938201*^9, 3.4128497742711687`*^9, 
   3.4128498059278235`*^9, 3.4128504241701117`*^9, 3.4128509117857285`*^9, 
   3.412861509415902*^9, 3.4128618453711777`*^9, 3.4128618844651775`*^9, 
   3.41286226060821*^9, 3.4128623964215794`*^9, 3.412949232126487*^9, {
   3.4130117239380445`*^9, 3.413011766813594*^9}, {3.4130119270343943`*^9, 
   3.4130119639723673`*^9}, 3.4130121439902964`*^9, 3.4130122551948447`*^9, 
   3.413012681622178*^9, 3.4130131860505095`*^9, 3.413025155061431*^9, 
   3.41302560536407*^9, 3.4130256876619983`*^9, 3.4130259023991218`*^9, 
   3.413025974368793*^9, 3.413026218903173*^9, 3.4130276179992065`*^9, 
   3.41336618997602*^9, 3.4133663260558863`*^9, 3.413366552965041*^9, 
   3.4133680283901763`*^9, 3.413368414301366*^9, 3.4133685821785145`*^9, 
   3.413371579109685*^9, 3.413371982911729*^9, 3.4133773928384295`*^9, 
   3.4133775181837845`*^9, 3.4133800401088743`*^9, 3.4133830169907284`*^9, 
   3.41494631095749*^9, 3.414947165414246*^9, 3.414988970307721*^9, {
   3.414989381984159*^9, 3.414989392002746*^9}, {3.414989564960425*^9, 
   3.414989604973117*^9}, 3.4149898217800713`*^9, 3.414990148880793*^9, 
   3.4149902225966883`*^9, 3.4150030111875*^9, 3.415003330765625*^9, {
   3.415004959953125*^9, 3.415004983078125*^9}, 3.415203998810388*^9, 
   3.4152608907834916`*^9, 3.415370052799615*^9, 3.4153702628206797`*^9, 
   3.41537136554325*^9, 3.415371412254266*^9, 3.415806358166038*^9, 
   3.415806400579946*^9, 3.415806517214447*^9, 3.415806583370466*^9, 
   3.415810304913693*^9, 3.415855022203968*^9, 3.415855141535334*^9, 
   3.415958799590876*^9, 3.41596381585709*^9, 3.416289806407058*^9, 
   3.416289894626937*^9, 3.4162899276898603`*^9, 3.5359653189825993`*^9, 
   3.5359683402985163`*^9, 3.535970342190493*^9, 3.535970430547728*^9, 
   3.535970874341586*^9, 3.535976816007657*^9, 3.535977023580439*^9, 
   3.536147730953706*^9, {3.536147842631844*^9, 3.536147862022656*^9}, 
   3.536147964161439*^9, 3.536148781425786*^9, 3.53616341659977*^9, 
   3.536164026984536*^9, 3.5361642171135073`*^9, 3.536164250665909*^9, {
   3.536164428329792*^9, 3.536164454237835*^9}, 3.536164569819175*^9, 
   3.5361655680533447`*^9, 3.53616570480849*^9, 3.541774536805284*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C25", " ", 
   SuperscriptBox["rL", "2"]}], "+", 
  RowBox[{"kap", " ", "ScIn", " ", 
   RowBox[{"(", 
    RowBox[{"N35", "+", 
     RowBox[{"J33", " ", "kap", " ", "rA", " ", "ScIn"}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.39868485363343*^9, 3.3986849616348124`*^9, {3.3986851332151337`*^9, 
   3.3986851510903625`*^9}, {3.3986852482947316`*^9, 3.3986852682793627`*^9}, 
   3.3986853121861744`*^9, 3.3986891107504206`*^9, {3.39868915053218*^9, 
   3.3986891641573544`*^9}, {3.3986892542366323`*^9, 3.3986892757681575`*^9}, 
   3.398689327112565*^9, {3.3986894743019485`*^9, 3.398689494239704*^9}, 
   3.398689537130878*^9, 3.3986900517624655`*^9, 3.398690966635204*^9, 
   3.3986911034199553`*^9, 3.3986911819682713`*^9, 3.3986924553908215`*^9, {
   3.398694502480355*^9, 3.3986945256840734`*^9}, 3.398694802221989*^9, 
   3.398695296152125*^9, {3.3986970968470483`*^9, 3.3986971165504255`*^9}, 
   3.3986972805525246`*^9, {3.398698895822935*^9, 3.398698959995631*^9}, 
   3.398699002402424*^9, 3.398699174498377*^9, 3.39869923878045*^9, 
   3.399572177881991*^9, 3.3995727787803073`*^9, 3.399572911297241*^9, 
   3.3996254949359274`*^9, 3.3996256351886206`*^9, 3.3996284625319195`*^9, 
   3.3996285429079485`*^9, 3.3996285975023975`*^9, 3.3996292982144914`*^9, 
   3.39962934109004*^9, 3.3996294175285187`*^9, {3.3996295702804737`*^9, 
   3.3996295895619707`*^9}, 3.3996299524572406`*^9, 3.3996311188041344`*^9, 
   3.399632096285396*^9, 3.3996321785051985`*^9, 3.399632656620693*^9, 
   3.3996327286372404`*^9, 3.399632772981558*^9, 3.39963284856065*^9, 
   3.402819490640297*^9, 3.402823437112686*^9, 3.402824026054157*^9, 
   3.4031555054547873`*^9, 3.4031595248669815`*^9, 3.403159751743013*^9, {
   3.4031606287955008`*^9, 3.403160648670628*^9}, 3.403186462117943*^9, 
   3.4031864959462843`*^9, 3.4031887556090508`*^9, 3.403188828390767*^9, 
   3.4031893285189676`*^9, 3.403264735725451*^9, 3.403414890553546*^9, 
   3.412838458400829*^9, 3.412838501151923*^9, 3.4128389197087097`*^9, 
   3.4128419907755527`*^9, 3.412843225570026*^9, 3.412847643296527*^9, 
   3.412848961182848*^9, 3.412849395938201*^9, 3.4128497742711687`*^9, 
   3.4128498059278235`*^9, 3.4128504241701117`*^9, 3.4128509117857285`*^9, 
   3.412861509415902*^9, 3.4128618453711777`*^9, 3.4128618844651775`*^9, 
   3.41286226060821*^9, 3.4128623964215794`*^9, 3.412949232126487*^9, {
   3.4130117239380445`*^9, 3.413011766813594*^9}, {3.4130119270343943`*^9, 
   3.4130119639723673`*^9}, 3.4130121439902964`*^9, 3.4130122551948447`*^9, 
   3.413012681622178*^9, 3.4130131860505095`*^9, 3.413025155061431*^9, 
   3.41302560536407*^9, 3.4130256876619983`*^9, 3.4130259023991218`*^9, 
   3.413025974368793*^9, 3.413026218903173*^9, 3.4130276179992065`*^9, 
   3.41336618997602*^9, 3.4133663260558863`*^9, 3.413366552965041*^9, 
   3.4133680283901763`*^9, 3.413368414301366*^9, 3.4133685821785145`*^9, 
   3.413371579109685*^9, 3.413371982911729*^9, 3.4133773928384295`*^9, 
   3.4133775181837845`*^9, 3.4133800401088743`*^9, 3.4133830169907284`*^9, 
   3.41494631095749*^9, 3.414947165414246*^9, 3.414988970307721*^9, {
   3.414989381984159*^9, 3.414989392002746*^9}, {3.414989564960425*^9, 
   3.414989604973117*^9}, 3.4149898217800713`*^9, 3.414990148880793*^9, 
   3.4149902225966883`*^9, 3.4150030111875*^9, 3.415003330765625*^9, {
   3.415004959953125*^9, 3.415004983078125*^9}, 3.415203998810388*^9, 
   3.4152608907834916`*^9, 3.415370052799615*^9, 3.4153702628206797`*^9, 
   3.41537136554325*^9, 3.415371412254266*^9, 3.415806358166038*^9, 
   3.415806400579946*^9, 3.415806517214447*^9, 3.415806583370466*^9, 
   3.415810304913693*^9, 3.415855022203968*^9, 3.415855141535334*^9, 
   3.415958799590876*^9, 3.41596381585709*^9, 3.416289806407058*^9, 
   3.416289894626937*^9, 3.4162899276898603`*^9, 3.5359653189825993`*^9, 
   3.5359683402985163`*^9, 3.535970342190493*^9, 3.535970430547728*^9, 
   3.535970874341586*^9, 3.535976816007657*^9, 3.535977023580439*^9, 
   3.536147730953706*^9, {3.536147842631844*^9, 3.536147862022656*^9}, 
   3.536147964161439*^9, 3.536148781425786*^9, 3.53616341659977*^9, 
   3.536164026984536*^9, 3.5361642171135073`*^9, 3.536164250665909*^9, {
   3.536164428329792*^9, 3.536164454237835*^9}, 3.536164569819175*^9, 
   3.5361655680533447`*^9, 3.53616570480849*^9, 3.541774536806665*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Expression of the noise and loss in terms of variances and covariances of \
the P, Q, R observables ",
 StyleBox["[[ Eqs. 29-33 ]]",
  FontColor->RGBColor[0, 0, 1]]
}], "Subsubtitle",
 CellChangeTimes->{{3.415855279737817*^9, 3.415855298693804*^9}, {
  3.415855394289555*^9, 3.415855410406064*^9}, {3.5361641227870827`*^9, 
  3.536164158422677*^9}, {3.536164599590987*^9, 3.536164626234531*^9}, {
  3.536165292730238*^9, 3.536165297032139*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"rA", "\[Equal]", " ", 
       RowBox[{"delCVPyRy", "/", "delCVPyQy"}]}], " ", ",", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"rA", "^", "2"}], "\[Equal]", "  ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"delVRy", "-", " ", "delVQy"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"delVQy", "-", " ", "delVPy"}], ")"}]}]}], " ", ",", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        SuperscriptBox["kap", "2"], " ", "N33", " ", 
        SuperscriptBox["ScIn", "2"]}], "\[Equal]", " ", 
       RowBox[{"delVQy", "-", "delVPy", "+", 
        RowBox[{
         SuperscriptBox["kap", "2"], " ", 
         SuperscriptBox["ScIn", "2"], "J33", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{
            RowBox[{"delCVPyRy", "^", "2"}], "/", 
            RowBox[{"delCVPyQy", "^", "2"}]}]}], ")"}]}]}]}], " ", ",", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"kap", " ", "N35", " ", "ScIn"}], "\[Equal]", 
       RowBox[{"delCVPyQy", " ", "-", 
        RowBox[{
         SuperscriptBox["kap", "2"], " ", 
         SuperscriptBox["ScIn", "2"], "J33", " ", 
         RowBox[{"delCVPyRy", "/", "delCVPyQy"}]}]}]}], " ", ",", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"N55", " ", "\[Equal]", " ", 
       RowBox[{"delVPy", "-", 
        RowBox[{
         SuperscriptBox["kap", "2"], " ", 
         SuperscriptBox["ScIn", "2"], "J33"}]}]}]}], " ", "}"}], ",", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"rA", "\[Element]", "Reals"}], ",", 
       RowBox[{"0", "\[LessEqual]", "rA", "\[LessEqual]", "1"}]}], "}"}]}]}], 
   "]"}], " ", "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.415807549877302*^9, 3.415807555024687*^9}, {
   3.4158076298926973`*^9, 3.415807655245363*^9}, 3.415807800737754*^9, {
   3.4158078421514997`*^9, 3.4158078696909637`*^9}, 3.415807904672284*^9, {
   3.415807938976163*^9, 3.415807942113864*^9}, {3.415807983771003*^9, 
   3.415808038149939*^9}, {3.4158080901178427`*^9, 3.4158082905291348`*^9}, {
   3.41581053805716*^9, 3.415810579123293*^9}, {3.415811438323427*^9, 
   3.41581168980941*^9}, {3.415811869319441*^9, 3.415811880378027*^9}, {
   3.415811923364853*^9, 3.415811947458984*^9}, {3.415812328932522*^9, 
   3.415812336709466*^9}, 3.415812368354755*^9, 3.4158124162392197`*^9, {
   3.41581245423761*^9, 3.415812474598737*^9}, {3.415812514825745*^9, 
   3.415812536488974*^9}, {3.415812572516452*^9, 3.4158125867526503`*^9}, 
   3.415812688513214*^9, {3.415812856417321*^9, 3.415812984234297*^9}, 
   3.4162882247526913`*^9, {3.41628827984819*^9, 3.4162883026779222`*^9}, {
   3.416288350368779*^9, 3.4162883932311716`*^9}, 3.416288473283682*^9, {
   3.41628973312487*^9, 3.4162897463906646`*^9}, {3.5359703144562187`*^9, 
   3.5359703150174723`*^9}, {3.535970826837047*^9, 3.535970855422776*^9}, {
   3.535970894637703*^9, 3.535970932538067*^9}, {3.5359767800712967`*^9, 
   3.5359767802654676`*^9}, {3.536163217778686*^9, 3.536163217978825*^9}, {
   3.5361633282043133`*^9, 3.5361633282081833`*^9}, {3.536163361780511*^9, 
   3.536163385732905*^9}, {3.5361642026752443`*^9, 3.536164337686387*^9}, {
   3.536164377261758*^9, 3.536164418256318*^9}, {3.536164448509098*^9, 
   3.536164584542383*^9}, {3.536164637929316*^9, 3.536164638221076*^9}, {
   3.536165110507647*^9, 3.536165116488222*^9}, 3.536165173685822*^9, 
   3.536165415190857*^9, 3.5361654883483057`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True", ",", "True", ",", "True", ",", "True"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.5361655681027603`*^9, 3.536165704858139*^9, 
  3.541774537208783*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Substitution rules to employ the above relations", "Subsubtitle",
 CellChangeTimes->{{3.415855279737817*^9, 3.415855298693804*^9}, {
  3.415855394289555*^9, 3.415855410406064*^9}, {3.5361641227870827`*^9, 
  3.536164158422677*^9}, {3.536164599590987*^9, 3.536164626234531*^9}, {
  3.5361655040039682`*^9, 3.536165521393632*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"SubRules", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"rA", "\[Rule]", 
      RowBox[{"delCVPyRy", "/", "delCVPyQy"}]}], ",", " ", 
     RowBox[{"N33", "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"delVQy", "-", "delVPy", "+", 
          RowBox[{
           SuperscriptBox["kap", "2"], " ", 
           SuperscriptBox["ScIn", "2"], "J33", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{
              RowBox[{"delCVPyRy", "^", "2"}], "/", 
              RowBox[{"delCVPyQy", "^", "2"}]}]}], ")"}]}]}], ")"}], "/", 
        RowBox[{"kap", "^", "2"}]}], "/", 
       RowBox[{"ScIn", "^", "2"}]}]}], " ", ",", 
     RowBox[{"N35", "\[Rule]", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"delCVPyQy", " ", "-", 
          RowBox[{
           SuperscriptBox["kap", "2"], " ", 
           SuperscriptBox["ScIn", "2"], "J33", " ", 
           RowBox[{"delCVPyRy", "/", "delCVPyQy"}]}]}], ")"}], "/", "kap"}], 
       "/", "ScIn"}]}], ",", " ", 
     RowBox[{"N55", "\[Rule]", 
      RowBox[{"delVPy", "-", 
       RowBox[{
        SuperscriptBox["kap", "2"], " ", 
        SuperscriptBox["ScIn", "2"], "J33"}]}]}]}], " ", "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.415807549877302*^9, 3.415807555024687*^9}, {
   3.4158076298926973`*^9, 3.415807655245363*^9}, 3.415807800737754*^9, {
   3.4158078421514997`*^9, 3.4158078696909637`*^9}, 3.415807904672284*^9, {
   3.415807938976163*^9, 3.415807942113864*^9}, {3.415807983771003*^9, 
   3.415808038149939*^9}, {3.4158080901178427`*^9, 3.4158082905291348`*^9}, {
   3.41581053805716*^9, 3.415810579123293*^9}, {3.415811438323427*^9, 
   3.41581168980941*^9}, {3.415811869319441*^9, 3.415811880378027*^9}, {
   3.415811923364853*^9, 3.415811947458984*^9}, {3.415812328932522*^9, 
   3.415812336709466*^9}, 3.415812368354755*^9, 3.4158124162392197`*^9, {
   3.41581245423761*^9, 3.415812474598737*^9}, {3.415812514825745*^9, 
   3.415812536488974*^9}, {3.415812572516452*^9, 3.4158125867526503`*^9}, 
   3.415812688513214*^9, {3.415812856417321*^9, 3.415812984234297*^9}, 
   3.4162882247526913`*^9, {3.41628827984819*^9, 3.4162883026779222`*^9}, {
   3.416288350368779*^9, 3.4162883932311716`*^9}, 3.416288473283682*^9, {
   3.41628973312487*^9, 3.4162897463906646`*^9}, {3.5359703144562187`*^9, 
   3.5359703150174723`*^9}, {3.535970826837047*^9, 3.535970855422776*^9}, {
   3.535970894637703*^9, 3.535970932538067*^9}, {3.5359767800712967`*^9, 
   3.5359767802654676`*^9}, {3.536163217778686*^9, 3.536163217978825*^9}, {
   3.5361633282043133`*^9, 3.5361633282081833`*^9}, {3.536163361780511*^9, 
   3.536163385732905*^9}, {3.5361642026752443`*^9, 3.536164337686387*^9}, {
   3.536164377261758*^9, 3.536164418256318*^9}, {3.536164448509098*^9, 
   3.536164584542383*^9}, {3.536164637929316*^9, 3.536164638221076*^9}, {
   3.536165110507647*^9, 3.536165116488222*^9}, 3.536165173685822*^9, {
   3.536165535943007*^9, 3.536165549598357*^9}, 3.53616558235354*^9, 
   3.53616899701747*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "The residual variance. ",
 StyleBox["[[ Eq. 27 ]]",
  FontColor->RGBColor[0, 0, 1]]
}], "Subsubtitle",
 CellChangeTimes->{{3.398694535449949*^9, 3.3986945406688323`*^9}, {
   3.3986945909982457`*^9, 3.398694628108571*^9}, 3.415855438002645*^9, {
   3.4158722804191113`*^9, 3.4158723390951967`*^9}, 3.4159659425774007`*^9, {
   3.535971774956291*^9, 3.535971775858386*^9}, {3.536148040474249*^9, 
   3.536148044250452*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ResidualVarJz", " ", "\[Equal]", 
   RowBox[{"J33", "+", " ", 
    RowBox[{
     RowBox[{"(", " ", 
      RowBox[{"delVQy", "-", "delVPy", " ", "-", 
       RowBox[{
        RowBox[{"delCVPyQy", "^", "2"}], "/", "VPy"}]}], " ", ")"}], "/", 
     RowBox[{"(", " ", 
      RowBox[{
       RowBox[{"kap", "^", "2"}], " ", 
       RowBox[{"ScIn", "^", "2"}]}], ")"}]}]}]}], "  ", "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.3986949807879176`*^9, 3.3986950284919586`*^9}, {
   3.3986951628535433`*^9, 3.398695193650813*^9}, {3.3986952352607203`*^9, 
   3.3986952426983156`*^9}, {3.398695306886637*^9, 3.398695340293315*^9}, {
   3.398695462623006*^9, 3.3986955029985223`*^9}, {3.3986956240156965`*^9, 
   3.3986956301095247`*^9}, {3.3986973181155057`*^9, 
   3.3986973385532675`*^9}, {3.3995730975640583`*^9, 
   3.3995730975796833`*^9}, {3.3996267876013713`*^9, 3.399626855852378*^9}, {
   3.3996276872411575`*^9, 3.399627692147439*^9}, {3.399628626034013*^9, 
   3.3996286572531624`*^9}, {3.399628698581816*^9, 3.399628702081861*^9}, {
   3.3996298854407578`*^9, 3.399629904081621*^9}, {3.3996299562229137`*^9, 
   3.3996299580823126`*^9}, {3.3996327383404894`*^9, 3.399632738996748*^9}, {
   3.399632780856659*^9, 3.3996327999975286`*^9}, {3.3996328713578167`*^9, 
   3.3996329083114147`*^9}, {3.4028235959897203`*^9, 3.402823637709004*^9}, 
   3.4031596407423024`*^9, {3.403414902897375*^9, 3.40341490300675*^9}, {
   3.4128385112146807`*^9, 3.4128385155897927`*^9}, {3.412849435469957*^9, 
   3.4128494478919907`*^9}, {3.4128616244322634`*^9, 3.412861640432366*^9}, {
   3.412861676870099*^9, 3.412861677151351*^9}, {3.4128617225422664`*^9, 
   3.41286173866737*^9}, {3.4128618917620993`*^9, 3.412861902949671*^9}, {
   3.4128619520749855`*^9, 3.4128619556843834`*^9}, {3.4128620039971924`*^9, 
   3.4128620236066933`*^9}, {3.4128621123103857`*^9, 
   3.4128621517012625`*^9}, {3.41301180051715*^9, 3.4130118476583786`*^9}, {
   3.4130121483966026`*^9, 3.4130121486934814`*^9}, {3.4130127278883953`*^9, 
   3.413012729060285*^9}, {3.4130127713108263`*^9, 3.4130128001549454`*^9}, {
   3.413013062017672*^9, 3.413013062314551*^9}, {3.413013192894347*^9, 
   3.4130132018319616`*^9}, {3.4130132402699537`*^9, 
   3.4130132418012233`*^9}, {3.4130134944450817`*^9, 3.413013506960867*^9}, {
   3.4130139284662623`*^9, 3.413013936013234*^9}, 3.4130142959397163`*^9, {
   3.4130143583155146`*^9, 3.413014373268831*^9}, {3.4130144442697396`*^9, 
   3.4130144754263887`*^9}, {3.413015186872995*^9, 3.413015187154248*^9}, {
   3.4130155128927927`*^9, 3.413015533518057*^9}, {3.4130160703843036`*^9, 
   3.4130161497603197`*^9}, {3.413016203807886*^9, 3.4130162543241577`*^9}, {
   3.4130164072167397`*^9, 3.4130164200606546`*^9}, {3.4130165940785065`*^9, 
   3.413016609453704*^9}, {3.4130166905953674`*^9, 3.4130166985642195`*^9}, {
   3.413021143511739*^9, 3.413021146261774*^9}, {3.413025218796622*^9, 
   3.413025224749823*^9}, {3.4130252631878147`*^9, 3.4130252651722155`*^9}, {
   3.413026232434596*^9, 3.41302623548151*^9}, {3.4130291807105484`*^9, 
   3.413029204492103*^9}, {3.413029973626948*^9, 3.4130300089398994`*^9}, {
   3.41336662243468*^9, 3.413366633278569*^9}, {3.4133675209149303`*^9, 
   3.4133675929627275`*^9}, {3.4133676255568953`*^9, 3.413367642744615*^9}, {
   3.413367720245607*^9, 3.4133677891371136`*^9}, {3.4133678291532507`*^9, 
   3.4133678572473607`*^9}, {3.4133679211388035`*^9, 3.413367927998266*^9}, 
   3.4133680416872215`*^9, {3.413368506349419*^9, 3.4133685079431896`*^9}, 
   3.413368587959839*^9, {3.4133829011454954`*^9, 3.4133829922716618`*^9}, {
   3.4133830324596763`*^9, 3.4133830348659573`*^9}, {3.415272808748206*^9, 
   3.4152729038581896`*^9}, {3.415855495963985*^9, 3.415855504280438*^9}, {
   3.415855555355689*^9, 3.4158555554715*^9}, 3.415855592018712*^9, {
   3.415855669173139*^9, 3.415855705048877*^9}, {3.4159588192003765`*^9, 
   3.415958830841076*^9}, {3.415963346760338*^9, 3.4159633664010887`*^9}, {
   3.4159637833100066`*^9, 3.41596378381001*^9}, {3.415963828122793*^9, 
   3.4159638439978952`*^9}, 3.535970315866933*^9, {3.535971777980785*^9, 
   3.5359717916464853`*^9}, 3.536163218645665*^9, {3.536163361944323*^9, 
   3.536163372341876*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.415855699742107*^9, 3.415855705694456*^9}, {
   3.415958810169069*^9, 3.4159588321223345`*^9}, 3.41596331585389*^9, {
   3.4159633471040897`*^9, 3.4159633670885925`*^9}, {3.4159637877475348`*^9, 
   3.415963838044732*^9}, 3.416289825422926*^9, 3.4162899388618784`*^9, 
   3.5359663761433887`*^9, 3.535970344069768*^9, 3.5359704388161707`*^9, 
   3.535970971636587*^9, {3.535971788720912*^9, 3.5359717959921*^9}, 
   3.535976816209367*^9, 3.535977024551992*^9, 3.53614878289697*^9, 
   3.5361634168613234`*^9, 3.536164027468276*^9, 3.536164217429208*^9, 
   3.536164250964843*^9, {3.536164429234516*^9, 3.536164454884728*^9}, 
   3.536164570314272*^9, 3.536165568203075*^9, 3.536165704967712*^9, 
   3.541774537275354*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Holland, et al. figures of merit :  ",
 StyleBox["[[ Eqs. 34-36 ]]",
  FontColor->RGBColor[0, 0, 1]]
}], "Subsubtitle",
 CellChangeTimes->{{3.415872537471085*^9, 3.415872544967458*^9}, {
  3.536148113394288*^9, 3.536148127264089*^9}, {3.536165627431818*^9, 
  3.5361656302390957`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"C2SinMout", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"kap", " ", "ScIn", " ", "J33"}], ")"}], "^", "2"}], "/", 
    "J33"}], "/", 
   RowBox[{"(", 
    RowBox[{"TP", "[", 
     RowBox[{"[", 
      RowBox[{"5", ",", "5"}], "]"}], "]"}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"C2SinSout", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"rA", " ", "J33"}], ")"}], "^", "2"}], "/", "J33"}], "/", 
   RowBox[{"TP", "[", 
    RowBox[{"[", 
     RowBox[{"3", ",", "3"}], "]"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C2SoutMout", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"TP", "[", 
       RowBox[{"[", 
        RowBox[{"3", ",", "5"}], "]"}], "]"}], "^", "2"}], "/", 
     RowBox[{"TP", "[", 
      RowBox[{"[", 
       RowBox[{"3", ",", "3"}], "]"}], "]"}]}], "/", 
    RowBox[{"TP", "[", 
     RowBox[{"[", 
      RowBox[{"5", ",", "5"}], "]"}], "]"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"C2SinMout", " ", "\[Equal]", " ", 
      FractionBox[
       RowBox[{
        SuperscriptBox["kap", "2"], " ", 
        RowBox[{"ScIn", "^", "2"}], "  ", "J33"}], "VPy"]}], ",", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"C2SinSout", " ", "\[Equal]", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["kap", "2"], " ", 
         RowBox[{"ScIn", "^", "2"}], " ", "J33", " ", 
         SuperscriptBox["delCVPyRy", "2"]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"delCVPyQy", "^", "2"}], 
         RowBox[{"(", 
          RowBox[{"delVQy", "-", "delVPy", "+", 
           RowBox[{"J33", " ", 
            RowBox[{"kap", "^", "2"}], " ", 
            RowBox[{"ScIn", "^", "2"}]}]}], ")"}]}], ")"}]}]}], ",", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"C2SoutMout", " ", "\[Equal]", "  ", 
      RowBox[{
       SuperscriptBox["delCVPyQy", "2"], "/", 
       RowBox[{"(", 
        RowBox[{"VPy", 
         RowBox[{"(", 
          RowBox[{"delVQy", "-", "delVPy", "+", 
           RowBox[{"J33", " ", 
            RowBox[{"kap", "^", "2"}], " ", 
            RowBox[{"ScIn", "^", "2"}]}]}], ")"}]}], ")"}]}]}]}], 
    "\[IndentingNewLine]", "\[IndentingNewLine]", "}"}], "/.", " ", 
   "SubRules"}], "//", "Simplify"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.4158725854697037`*^9, 3.415872588654862*^9}, {
   3.415872620496366*^9, 3.415872620723716*^9}, {3.415872678451378*^9, 
   3.415872681654603*^9}, {3.415872750398445*^9, 3.415872863020069*^9}, {
   3.41587298628262*^9, 3.415873043453884*^9}, {3.4158731310831337`*^9, 
   3.415873161239729*^9}, {3.415873206461773*^9, 3.415873206987586*^9}, {
   3.415873266848984*^9, 3.415873289651455*^9}, {3.4158733338750153`*^9, 
   3.4158733900776*^9}, {3.4158736307511578`*^9, 3.415873651226029*^9}, {
   3.415873840385315*^9, 3.415873842624254*^9}, {3.41587389524928*^9, 
   3.4158739414389*^9}, {3.416294296792659*^9, 3.4162942986989336`*^9}, {
   3.416295712604399*^9, 3.416295712760649*^9}, {3.416299685447703*^9, 
   3.4162997107917776`*^9}, {3.416299751932929*^9, 3.4162997672299995`*^9}, {
   3.416299808136773*^9, 3.4162998792314334`*^9}, {3.4162999653262854`*^9, 
   3.4163000349521766`*^9}, {3.4163000660150743`*^9, 3.416300067046337*^9}, {
   3.4163001617350492`*^9, 3.4163002992680597`*^9}, {3.535970316350997*^9, 
   3.535970316651051*^9}, 3.535976780337741*^9, {3.536148701232782*^9, 
   3.536148706617901*^9}, {3.536163218762342*^9, 3.536163218896021*^9}, {
   3.536163328225113*^9, 3.536163328226647*^9}, {3.53616336194945*^9, 
   3.536163372588522*^9}, {3.536165678751255*^9, 3.536165701161604*^9}, {
   3.536165861605541*^9, 3.536165911186585*^9}, {3.53616599246574*^9, 
   3.536166006120997*^9}, {3.5361677804043694`*^9, 3.5361678135734863`*^9}, {
   3.53616786015174*^9, 3.5361678607436*^9}, {3.536167931408164*^9, 
   3.536167979379181*^9}, 3.536168144409281*^9, 3.536168190557592*^9, {
   3.536169020012047*^9, 3.5361690209044743`*^9}, {3.536169053162684*^9, 
   3.536169056543613*^9}, {3.536169102043364*^9, 3.53616910325034*^9}, {
   3.5361692283276157`*^9, 3.536169274447466*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"J33", " ", 
   SuperscriptBox["kap", "2"], " ", 
   SuperscriptBox["ScIn", "2"]}], 
  RowBox[{"N55", "+", 
   RowBox[{"C22", " ", 
    SuperscriptBox["rL", "2"]}], "+", 
   RowBox[{"J33", " ", 
    SuperscriptBox["kap", "2"], " ", 
    SuperscriptBox["ScIn", "2"]}]}]]], "Output",
 CellChangeTimes->{
  3.415872841734913*^9, {3.415873379140459*^9, 3.415873392430478*^9}, 
   3.415873651901388*^9, 3.4158739429055243`*^9, 3.4159588474349327`*^9, 
   3.415963874169963*^9, 3.4162899450494576`*^9, 3.416294299448943*^9, 
   3.416295713088774*^9, {3.416299700666648*^9, 3.4162997118855414`*^9}, {
   3.416299758120508*^9, 3.416299767542504*^9}, 3.4163000385928483`*^9, 
   3.416300068811985*^9, 3.416300163094442*^9, 3.4163002562675095`*^9, {
   3.416300290689825*^9, 3.4163003007837043`*^9}, 3.535966393802929*^9, 
   3.535970449151557*^9, 3.53597681637155*^9, 3.535977024966988*^9, 
   3.536148782935049*^9, 3.536163416895155*^9, 3.5361640275330353`*^9, 
   3.5361642175776377`*^9, 3.536164251432955*^9, {3.536164429306219*^9, 
   3.5361644549530087`*^9}, 3.536164570380989*^9, 3.536165568256197*^9, 
   3.536165705028596*^9, {3.536165871542789*^9, 3.536165900507657*^9}, {
   3.53616599655886*^9, 3.536166006647601*^9}, {3.5361679659430513`*^9, 
   3.536167980191185*^9}, 3.536168145691957*^9, 3.5361689557443132`*^9, {
   3.536169001349882*^9, 3.536169021427994*^9}, 3.536169104954857*^9, 
   3.536169232579752*^9, {3.536169266816183*^9, 3.536169275869378*^9}, 
   3.541774537312751*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{"J33", " ", 
   SuperscriptBox["rA", "2"]}], 
  RowBox[{"N33", "+", 
   RowBox[{"J33", " ", 
    SuperscriptBox["rA", "2"]}]}]]], "Output",
 CellChangeTimes->{
  3.415872841734913*^9, {3.415873379140459*^9, 3.415873392430478*^9}, 
   3.415873651901388*^9, 3.4158739429055243`*^9, 3.4159588474349327`*^9, 
   3.415963874169963*^9, 3.4162899450494576`*^9, 3.416294299448943*^9, 
   3.416295713088774*^9, {3.416299700666648*^9, 3.4162997118855414`*^9}, {
   3.416299758120508*^9, 3.416299767542504*^9}, 3.4163000385928483`*^9, 
   3.416300068811985*^9, 3.416300163094442*^9, 3.4163002562675095`*^9, {
   3.416300290689825*^9, 3.4163003007837043`*^9}, 3.535966393802929*^9, 
   3.535970449151557*^9, 3.53597681637155*^9, 3.535977024966988*^9, 
   3.536148782935049*^9, 3.536163416895155*^9, 3.5361640275330353`*^9, 
   3.5361642175776377`*^9, 3.536164251432955*^9, {3.536164429306219*^9, 
   3.5361644549530087`*^9}, 3.536164570380989*^9, 3.536165568256197*^9, 
   3.536165705028596*^9, {3.536165871542789*^9, 3.536165900507657*^9}, {
   3.53616599655886*^9, 3.536166006647601*^9}, {3.5361679659430513`*^9, 
   3.536167980191185*^9}, 3.536168145691957*^9, 3.5361689557443132`*^9, {
   3.536169001349882*^9, 3.536169021427994*^9}, 3.536169104954857*^9, 
   3.536169232579752*^9, {3.536169266816183*^9, 3.536169275869378*^9}, 
   3.541774537314581*^9}],

Cell[BoxData[
 FractionBox[
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"N35", "+", 
     RowBox[{"J33", " ", "kap", " ", "rA", " ", "ScIn"}]}], ")"}], "2"], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"N33", "+", 
     RowBox[{"J33", " ", 
      SuperscriptBox["rA", "2"]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"N55", "+", 
     RowBox[{"C22", " ", 
      SuperscriptBox["rL", "2"]}], "+", 
     RowBox[{"J33", " ", 
      SuperscriptBox["kap", "2"], " ", 
      SuperscriptBox["ScIn", "2"]}]}], ")"}]}]]], "Output",
 CellChangeTimes->{
  3.415872841734913*^9, {3.415873379140459*^9, 3.415873392430478*^9}, 
   3.415873651901388*^9, 3.4158739429055243`*^9, 3.4159588474349327`*^9, 
   3.415963874169963*^9, 3.4162899450494576`*^9, 3.416294299448943*^9, 
   3.416295713088774*^9, {3.416299700666648*^9, 3.4162997118855414`*^9}, {
   3.416299758120508*^9, 3.416299767542504*^9}, 3.4163000385928483`*^9, 
   3.416300068811985*^9, 3.416300163094442*^9, 3.4163002562675095`*^9, {
   3.416300290689825*^9, 3.4163003007837043`*^9}, 3.535966393802929*^9, 
   3.535970449151557*^9, 3.53597681637155*^9, 3.535977024966988*^9, 
   3.536148782935049*^9, 3.536163416895155*^9, 3.5361640275330353`*^9, 
   3.5361642175776377`*^9, 3.536164251432955*^9, {3.536164429306219*^9, 
   3.5361644549530087`*^9}, 3.536164570380989*^9, 3.536165568256197*^9, 
   3.536165705028596*^9, {3.536165871542789*^9, 3.536165900507657*^9}, {
   3.53616599655886*^9, 3.536166006647601*^9}, {3.5361679659430513`*^9, 
   3.536167980191185*^9}, 3.536168145691957*^9, 3.5361689557443132`*^9, {
   3.536169001349882*^9, 3.536169021427994*^9}, 3.536169104954857*^9, 
   3.536169232579752*^9, {3.536169266816183*^9, 3.536169275869378*^9}, 
   3.54177453731597*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{
  3.415872841734913*^9, {3.415873379140459*^9, 3.415873392430478*^9}, 
   3.415873651901388*^9, 3.4158739429055243`*^9, 3.4159588474349327`*^9, 
   3.415963874169963*^9, 3.4162899450494576`*^9, 3.416294299448943*^9, 
   3.416295713088774*^9, {3.416299700666648*^9, 3.4162997118855414`*^9}, {
   3.416299758120508*^9, 3.416299767542504*^9}, 3.4163000385928483`*^9, 
   3.416300068811985*^9, 3.416300163094442*^9, 3.4163002562675095`*^9, {
   3.416300290689825*^9, 3.4163003007837043`*^9}, 3.535966393802929*^9, 
   3.535970449151557*^9, 3.53597681637155*^9, 3.535977024966988*^9, 
   3.536148782935049*^9, 3.536163416895155*^9, 3.5361640275330353`*^9, 
   3.5361642175776377`*^9, 3.536164251432955*^9, {3.536164429306219*^9, 
   3.5361644549530087`*^9}, 3.536164570380989*^9, 3.536165568256197*^9, 
   3.536165705028596*^9, {3.536165871542789*^9, 3.536165900507657*^9}, {
   3.53616599655886*^9, 3.536166006647601*^9}, {3.5361679659430513`*^9, 
   3.536167980191185*^9}, 3.536168145691957*^9, 3.5361689557443132`*^9, {
   3.536169001349882*^9, 3.536169021427994*^9}, 3.536169104954857*^9, 
   3.536169232579752*^9, {3.536169266816183*^9, 3.536169275869378*^9}, 
   3.541774537317363*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Grangier et al.  DeltaX quantities:  As described in Grangier et al. Nature \
1998, p.539 first PP, these quantities are defined in terms of a reference \
quantum noise level which naturally would be the standard quantum limit.  We \
use the symbol JNorm to refer to this noise level. ",
 StyleBox["[[ Eqs. 38-39 ]]",
  FontColor->RGBColor[0, 0, 1]]
}], "Subsubtitle",
 CellChangeTimes->{{3.415872342765757*^9, 3.415872362317368*^9}, {
  3.4158725067425623`*^9, 3.4158725284248743`*^9}, {3.415963861154255*^9, 
  3.4159638627948904`*^9}, {3.415966003859043*^9, 3.4159660322498493`*^9}, {
  3.535971837178454*^9, 3.5359719728040037`*^9}, {3.535972005613435*^9, 
  3.535972090826365*^9}, {3.536148133632535*^9, 3.536148145791583*^9}, {
  3.5361692937517633`*^9, 3.536169299718792*^9}, {3.536258004528607*^9, 
  3.536258023384172*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{"DeltaXm2", " ", "=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"C22", " ", 
          RowBox[{"rL", "^", "2"}]}], " ", "+", " ", "N55"}], ")"}], "/", 
       RowBox[{"kap", "^", "2"}]}], "/", 
      RowBox[{"ScIn", "^", "2"}]}], "/", "JNorm"}]}], "  ", 
   RowBox[{"(*", " ", 
    RowBox[{"noise", " ", "referred", " ", "to", " ", "input"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"DeltaXs2", " ", "=", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"TP", "[", 
        RowBox[{"[", 
         RowBox[{"3", ",", "3"}], "]"}], "]"}], "-", "J33"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"rA", " ", "JNorm"}], ")"}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"{", "  ", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"DeltaXm2", " ", "\[Equal]", 
        RowBox[{
         RowBox[{"(", " ", 
          RowBox[{"VPy", "-", 
           RowBox[{"J33", " ", 
            RowBox[{"kap", "^", "2"}], " ", 
            RowBox[{"ScIn", "^", "2"}]}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"JNorm", " ", 
           RowBox[{"kap", "^", "2"}], " ", 
           RowBox[{"ScIn", "^", "2"}]}], ")"}]}]}], " ", ",", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"DeltaXs2", " ", "\[Equal]", " ", 
        RowBox[{"delCVPyQy", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"delVQy", "-", "delVPy"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"delCVPyRy", " ", "JNorm", " ", 
            RowBox[{"kap", "^", "2"}], " ", 
            RowBox[{"ScIn", "^", "2"}]}], ")"}]}]}]}]}], 
      "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", "}"}], "/.", "SubRules"}], " ", "//", 
    "Simplify"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.4158723915160027`*^9, 3.415872391837162*^9}, {
   3.4158742024551353`*^9, 3.415874204013401*^9}, {3.4158745951184263`*^9, 
   3.41587464776747*^9}, {3.4158747050482388`*^9, 3.415874707275214*^9}, {
   3.416289611060807*^9, 3.416289611732691*^9}, {3.4163009319949083`*^9, 
   3.416300935869958*^9}, {3.4163047618545103`*^9, 3.4163047629170237`*^9}, {
   3.4163052443450613`*^9, 3.4163052500013833`*^9}, {3.416305324283584*^9, 
   3.416305392221954*^9}, {3.416305619193609*^9, 3.4163057553984776`*^9}, {
   3.4163068438636146`*^9, 3.4163068483636723`*^9}, {3.416306945458665*^9, 
   3.416306961693248*^9}, {3.5359703159666224`*^9, 3.535970316183646*^9}, 
   3.535972072619755*^9, {3.535976780304384*^9, 3.5359767940172243`*^9}, {
   3.536148709725322*^9, 3.5361487104371634`*^9}, {3.536163219029619*^9, 
   3.536163219095907*^9}, {3.536163328232946*^9, 3.5361633282365713`*^9}, {
   3.536163361962377*^9, 3.536163372756607*^9}, {3.5361656788480577`*^9, 
   3.5361656788607807`*^9}, {3.536169188357654*^9, 3.536169254332353*^9}, {
   3.5362382583077087`*^9, 3.536238280658643*^9}, {3.536255505567801*^9, 
   3.536255527876731*^9}, {3.5362566765762053`*^9, 3.536256772493794*^9}, {
   3.5362568254276133`*^9, 3.5362568475251217`*^9}, {3.536257990351058*^9, 
   3.536257992364472*^9}, {3.541782662212533*^9, 3.541782711925418*^9}, {
   3.541782887963359*^9, 3.5417829302056*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"N55", "+", 
   RowBox[{"C22", " ", 
    SuperscriptBox["rL", "2"]}]}], 
  RowBox[{"JNorm", " ", 
   SuperscriptBox["kap", "2"], " ", 
   SuperscriptBox["ScIn", "2"]}]]], "Output",
 CellChangeTimes->{
  3.536238281065588*^9, 3.53625552837535*^9, {3.536256761553913*^9, 
   3.5362567731610518`*^9}, {3.536256828838093*^9, 3.536256843986651*^9}, 
   3.541774537346211*^9, 3.54178291482561*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"-", "J33"}], "+", "N33", "+", 
   RowBox[{"J33", " ", 
    SuperscriptBox["rA", "2"]}]}], 
  RowBox[{"JNorm", " ", "rA"}]]], "Output",
 CellChangeTimes->{
  3.536238281065588*^9, 3.53625552837535*^9, {3.536256761553913*^9, 
   3.5362567731610518`*^9}, {3.536256828838093*^9, 3.536256843986651*^9}, 
   3.541774537346211*^9, 3.54178291482734*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{
  3.536238281065588*^9, 3.53625552837535*^9, {3.536256761553913*^9, 
   3.5362567731610518`*^9}, {3.536256828838093*^9, 3.536256843986651*^9}, 
   3.541774537346211*^9, 3.5417829148285*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowToolbars->{},
WindowSize->{1007, 728},
WindowMargins->{{56, Automatic}, {Automatic, 0}},
ShowSelection->True,
FrontEndVersion->"7.0 for Mac OS X x86 (32-bit) (February 18, 2009)",
StyleDefinitions->FrontEnd`FileName[{"Creative"}, "PastelColor.nb", 
  CharacterEncoding -> "UTF-8"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 803, 15, 187, "Title"],
Cell[1373, 39, 942, 16, 94, "Subsubtitle"],
Cell[2318, 57, 1729, 33, 128, "Input"],
Cell[4050, 92, 4962, 115, 188, "Input"],
Cell[CellGroupData[{
Cell[9037, 211, 213, 3, 31, "Subtitle"],
Cell[9253, 216, 1949, 63, 97, "Subsubtitle"],
Cell[CellGroupData[{
Cell[11227, 283, 1413, 26, 37, "Input"],
Cell[12643, 311, 3017, 56, 215, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15697, 372, 995, 16, 43, "Subsubtitle"],
Cell[CellGroupData[{
Cell[16717, 392, 4249, 69, 113, "Input"],
Cell[20969, 463, 3587, 62, 119, "Output"],
Cell[24559, 527, 4176, 69, 215, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[28784, 602, 455, 9, 43, "Subsubtitle"],
Cell[CellGroupData[{
Cell[29264, 615, 6910, 138, 458, "Input"],
Cell[36177, 755, 3326, 56, 215, "Output"],
Cell[39506, 813, 3324, 56, 215, "Output"],
Cell[42833, 871, 3324, 56, 215, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[46206, 933, 478, 9, 26, "Subsubtitle"],
Cell[CellGroupData[{
Cell[46709, 946, 1287, 32, 83, "Input"],
Cell[47999, 980, 2969, 51, 119, "Output"],
Cell[50971, 1033, 3549, 57, 215, "Output"],
Cell[54523, 1092, 3549, 57, 215, "Output"],
Cell[58075, 1151, 3549, 57, 215, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[61673, 1214, 494, 9, 43, "Subsubtitle"],
Cell[CellGroupData[{
Cell[62192, 1227, 3299, 93, 203, "Input"],
Cell[65494, 1322, 1427, 21, 37, "Output"],
Cell[66924, 1345, 2699, 46, 215, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[69672, 1397, 542, 10, 26, "Subsubtitle"],
Cell[70217, 1409, 552, 12, 37, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[70806, 1426, 186, 4, 43, "Subsubtitle"],
Cell[CellGroupData[{
Cell[71017, 1434, 2330, 36, 37, "Input"],
Cell[73350, 1472, 9163, 205, 233, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[82562, 1683, 631, 11, 43, "Subsubtitle"],
Cell[CellGroupData[{
Cell[83218, 1698, 1443, 25, 37, "Input"],
Cell[84664, 1725, 61229, 1668, 463, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[145942, 3399, 774, 13, 43, "Subsubtitle"],
Cell[CellGroupData[{
Cell[146741, 3416, 1751, 26, 37, "Input"],
Cell[148495, 3444, 758, 19, 63, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[149302, 3469, 187, 5, 26, "Subsubtitle"],
Cell[CellGroupData[{
Cell[149514, 3478, 1976, 33, 37, "Input"],
Cell[151493, 3513, 3394, 51, 60, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[154936, 3570, 383, 6, 26, "Subsubtitle"],
Cell[CellGroupData[{
Cell[155344, 3580, 1920, 34, 53, "Input"],
Cell[157267, 3616, 15962, 422, 249, "Output"],
Cell[173232, 4040, 26623, 737, 261, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[199904, 4783, 883, 15, 77, "Subsubtitle"],
Cell[CellGroupData[{
Cell[200812, 4802, 6941, 165, 368, "Input"],
Cell[207756, 4969, 4307, 63, 40, "Output"],
Cell[212066, 5034, 4413, 67, 43, "Output"],
Cell[216482, 5103, 4353, 65, 40, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[220884, 5174, 462, 9, 26, "Subsubtitle"],
Cell[CellGroupData[{
Cell[221371, 5187, 3729, 74, 243, "Input"],
Cell[225103, 5263, 212, 5, 37, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[225364, 5274, 334, 4, 26, "Subsubtitle"],
Cell[225701, 5280, 3084, 62, 63, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[228822, 5347, 440, 9, 26, "Subsubtitle"],
Cell[CellGroupData[{
Cell[229287, 5360, 4245, 65, 37, "Input"],
Cell[233535, 5427, 775, 11, 37, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[234359, 5444, 303, 7, 26, "Subsubtitle"],
Cell[CellGroupData[{
Cell[234687, 5455, 4314, 98, 280, "Input"],
Cell[239004, 5555, 1526, 28, 63, "Output"],
Cell[240533, 5585, 1384, 24, 61, "Output"],
Cell[241920, 5611, 1731, 35, 65, "Output"],
Cell[243654, 5648, 1299, 20, 37, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[245002, 5674, 850, 14, 60, "Subsubtitle"],
Cell[CellGroupData[{
Cell[245877, 5692, 3361, 72, 218, "Input"],
Cell[249241, 5766, 429, 11, 63, "Output"],
Cell[249673, 5779, 396, 10, 60, "Output"],
Cell[250072, 5791, 302, 6, 37, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

